Parallel Strong Connectivity Based on Faster Reachability

Computing strongly connected components (SCC) is a fundamental problems in graph processing. As today's real-world graphs are getting larger and larger, parallel SCC is increasingly important. SCC is challenging in the parallel setting and is particularly hard on large-diameter graphs. Many existing parallel SCC implementations can be even slower than Tarjan's sequential algorithm on large-diameter graphs. To tackle this challenge, we propose an efficient parallel SCC implementation using a new parallel reachability algorithm. Our solution is based on a novel idea referred to as vertical granularity control (VGC). It breaks the synchronization barriers to increase parallelism and hide scheduling overhead. To use VGC in our SCC algorithm, we also design an efficient data structure called the \emph{parallel hash bag}. It uses parallel dynamic resizing to avoid redundant work in maintaining frontiers (vertices processed in a round). We implement the parallel SCC algorithm by Blelloch et al.\ (J.\ ACM, 2020) using our new parallel reachability algorithm. We compare our implementation to the state-of-the-art systems, including GBBS, iSpan, Multi-step, and our highly optimized Tarjan's (sequential) algorithm, on 18 graphs, including social, web, $k$-NN, and lattice graphs. On a machine with 96 cores, our implementation is the fastest on 16 out of 18 graphs. On average (geometric means) over all graphs, our SCC is 6.0$\times$ faster than the best previous parallel code (GBBS), 12.8$\times$ faster than Tarjan's sequential algorithms, and 2.7$\times$ faster than the \emph{best existing implementation on each graph}. We believe that our techniques are of independent interest. We also apply our parallel hash bag and VGC scheme to other graph problems, including connectivity and least-element lists (LE-lists).

==> figures/scripts/.ipynb_checkpoints/scalability-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "ae94f56c",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import seaborn as sns\n",
    "import pandas as pd\n",
    "import re\n",
    "from matplotlib.ticker import MaxNLocator\n",
    "import matplotlib.font_manager as font_manager\n",
    "from matplotlib.ticker import FuncFormatter"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "edff06e5",
   "metadata": {},
   "source": [
    "# All scalability"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "ce962c9a",
   "metadata": {},
   "outputs": [],
   "source": [
    "TJ = {\n",
    "    \"TW\":71.67,\n",
    "    \"SD\":104,\n",
    "    \"GL5\":4.83,\n",
    "    \"SQR'\":6.90,\n",
    "    \"CW\":589,\n",
    "    \"COS5\":188.55,\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "b51e1929",
   "metadata": {},
   "outputs": [],
   "source": [
    "def read_dt(file_name):\n",
    "    f = open(file_name, 'r')\n",
    "    lines = f.readlines()\n",
    "    index = [idx for idx, s in enumerate(lines) if 'graph centered data' in s][0]\n",
    "    data = dict()\n",
    "    for l in lines[index+1:]:\n",
    "        words = l.split(\" \")\n",
    "        g = words[0]\n",
    "        if (g not in data):\n",
    "            data[g]=dict()\n",
    "        alg = words[1]\n",
    "        data[g][alg]= [ TJ[g]/eval(i) for i in words[2:]]\n",
    "    return data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "99049494",
   "metadata": {},
   "outputs": [],
   "source": [
    "# dt = read_dt('scale.txt')\n",
    "dt = read_dt(\"scale.txt\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "af5060bf",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<svg  width=\"550\" height=\"55\"><rect x=\"0\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#1f77b4;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"55\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#ff7f0e;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"110\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#2ca02c;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"165\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#d62728;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"220\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#9467bd;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"275\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#8c564b;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"330\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#e377c2;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"385\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#7f7f7f;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"440\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#bcbd22;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"495\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#17becf;stroke-width:2;stroke:rgb(255,255,255)\"/></svg>"
      ],
      "text/plain": [
       "[(0.12156862745098039, 0.4666666666666667, 0.7058823529411765),\n",
       " (1.0, 0.4980392156862745, 0.054901960784313725),\n",
       " (0.17254901960784313, 0.6274509803921569, 0.17254901960784313),\n",
       " (0.8392156862745098, 0.15294117647058825, 0.1568627450980392),\n",
       " (0.5803921568627451, 0.403921568627451, 0.7411764705882353),\n",
       " (0.5490196078431373, 0.33725490196078434, 0.29411764705882354),\n",
       " (0.8901960784313725, 0.4666666666666667, 0.7607843137254902),\n",
       " (0.4980392156862745, 0.4980392156862745, 0.4980392156862745),\n",
       " (0.7372549019607844, 0.7411764705882353, 0.13333333333333333),\n",
       " (0.09019607843137255, 0.7450980392156863, 0.8117647058823529)]"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sns.color_palette('tab10')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "f16cc3c4",
   "metadata": {},
   "outputs": [],
   "source": [
    "def draw_scalability(data):\n",
    "    font = font_manager.FontProperties(family='Arial',style='normal', size=14)\n",
    "    fig, ax = plt.subplots(2,3, figsize=(9,3), sharex=True)\n",
    "    fig.add_subplot(111, frameon=False)\n",
    "    ax = ax.flatten()\n",
    "    plt.subplots_adjust(left=None, bottom=None, right=None, top=None, wspace=0.15, hspace=0.25)\n",
    "    colors = list(sns.color_palette('tab10'))\n",
    "    x = [1,2, 4,8,12,24,48, 96,150]\n",
    "    x_major = [1,2,4,8,24,96]\n",
    "    labels = ['1','2','4','8','24','96']\n",
    "    x_minor = [12,48, 150]\n",
    "    labels_minor=['12','48','96h']\n",
    "    algorithms = [\"VGC\",\"GBBS\",\"multi-step\",\"iSpan\"]\n",
    "    i = 0\n",
    "    _marker = \".\"\n",
    "    _m_size = 4.5\n",
    "    graphs = [\"TW\",\"SD\",\"CW\", \"SQR'\", \"GL5\", \"COS5\"]\n",
    "    colors_map = {\n",
    "        \"VGC\": colors[3],\n",
    "        \"GBBS\":colors[0],\n",
    "        \"multi-step\":colors[2],\n",
    "        \"iSpan\":colors[4],\n",
    "    }\n",
    "    markers_map={\n",
    "        \"VGC\":'o',\n",
    "        \"GBBS\":'d',\n",
    "        \"multi-step\":'v',\n",
    "        'iSpan':'*',\n",
    "    }\n",
    "    for g in graphs:\n",
    "        for a in data[g].keys():\n",
    "            if (a == \"VGC\"):\n",
    "                alpha_=1\n",
    "            else:\n",
    "                alpha_=0.5\n",
    "            ax[i].plot(x, data[g][a], label=a, marker=markers_map[a],markersize=_m_size, color = colors_map[a], alpha = alpha_)\n",
    "        ax[i].hlines(y=1, xmin = 0, xmax=155, linestyle=':', color='r')\n",
    "        ax[i].set_title(g, fontname='Arial',fontsize=14, y=0.95)\n",
    "        ax[i].tick_params(axis = 'y', pad = 0.1)\n",
    "        ax[i].set_xscale('log', base = 2)\n",
    "        ax[i].set_yscale('log', base = 2)\n",
    "        ax[i].set_xticks(x_major, labels , fontsize=14, fontname='Arial', rotation = 60)\n",
    "        ax[i].set_xticks(x_minor, labels_minor, minor=True, fontsize=14, fontname='Arial', rotation=60)\n",
    "        ax[i].text(0.55,0.98, \"{:.0f}\".format(1),color='red', ha = 'left', va = 'center')\n",
    "        formatter = FuncFormatter(lambda y, _: '{:.16g}'.format(y))\n",
    "        ax[i].yaxis.set_major_formatter(formatter)\n",
    "        if (g=='GL5'):\n",
    "            ax[i].set_yticks([0.125, 0.5,2], ['','0.5','2'])\n",
    "        if (g == \"SQR'\"):\n",
    "            ax[i].set_ylim(bottom=0.01)\n",
    "            ax[i].set_yticks([0.015625, 0.125,1], ['','0.125','1'])\n",
    "        # show grid\n",
    "        ax[i].grid(which='major', color='#CCCCCC', linewidth=1.1)\n",
    "        ax[i].grid(which='minor', color='#CCCCCC', linestyle=':')\n",
    "        i+=1        \n",
    "    ax[1].legend(loc='upper right',bbox_to_anchor=(1.9,1.65), ncol=4, prop=font)\n",
    "    plt.tick_params(labelcolor='none', which='both', top=False, bottom=False, left=False, right=False)\n",
    "    plt.xlabel(\"number of cores\", fontsize=14, labelpad=15)\n",
    "    plt.ylabel(\"running time/Tarjan's\", fontsize=14, labelpad=10)\n",
    "    plt.savefig(\"SCC_scalability.pdf\", bbox_inches='tight')\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "b45c395d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 900x300 with 7 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "draw_scalability(dt)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b9d95062",
   "metadata": {},
   "source": [
    "# VGC scalability only"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "a48840ca",
   "metadata": {},
   "outputs": [],
   "source": [
    "def read_file(file_name):\n",
    "    f=open(f'{file_name}','r')\n",
    "    lines = f.readlines()\n",
    "    data = {}\n",
    "    speedup = {}\n",
    "    for l in lines:\n",
    "        words = l.split(' ')\n",
    "        g = words[0]\n",
    "        data[g] = list(map(lambda x: eval(x), words[1:]))\n",
    "        speedup[g]=list(map(lambda x:data[g][0]/x , data[g]))\n",
    "    return data,speedup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "dd4d952b",
   "metadata": {},
   "outputs": [],
   "source": [
    "data,speedup = read_file('scale_excel.txt')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "36971a6b",
   "metadata": {},
   "outputs": [],
   "source": [
    "def draw_scale(data):\n",
    "    f, ax = plt.subplots(1,1,sharex=True, figsize=(4,1.8))\n",
    "    markers = ['o','s','v','^','d', '*']\n",
    "    i = 0\n",
    "    for g in data.keys():\n",
    "        ax.plot([1,2, 4,8,12,24,48,96,128], data[g], label=f'{g}', marker=markers[i])\n",
    "        i+=1\n",
    "    ax.set_xscale('log', base=2)\n",
    "    ax.set_xticks([1,4,12,48,96,128],[1,4,12,48,96,'96h'] , fontsize=14, rotation=60)\n",
    "    ax.set_yscale('log', base=2)\n",
    "    ax.set_yticks([1,2,4,8,16,32,64],['1','2','4','8','16','32','64'],fontsize=14)\n",
    "    plt.legend(loc='upper left',bbox_to_anchor=(1.0, 1.08) ,ncol=1, fontsize=14)\n",
    "    f.text(0.5, -0.25, 'number of cores', ha='center', fontsize = 14)\n",
    "    f.text(-0.01, 0.5, 'self speedup', va='center', rotation='vertical', fontsize=14)\n",
    "    plt.savefig(\"scale.pdf\", bbox_inches='tight')\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "id": "e49b943d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x180 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "draw_scale(speedup)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e1a3ab62",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> figures/scripts/.ipynb_checkpoints/search_rounds-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import seaborn as sns\n",
    "from matplotlib.ticker import MaxNLocator"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def read_graph(file_name):\n",
    "    f = open(file_name, 'r')\n",
    "    lines = f.readlines()\n",
    "    raw = {}\n",
    "    local = {}\n",
    "    n=int(len(lines)/3)\n",
    "    for i in range(n):\n",
    "        g = lines[3*i][:-1]\n",
    "        raw[g] = list(map(lambda x: eval(x), lines[3*i+1].split(' ')))\n",
    "        local[g] = list(map(lambda x: eval(x), lines[3*i+2].split(' ')))\n",
    "    return raw,local\n",
    "def draw_multi(file_name):\n",
    "    f, ax = plt.subplots(2,9, figsize=(16,3.5))\n",
    "    ax = ax.flatten()\n",
    "    plt.subplots_adjust(left=None, bottom=None, right=None, top=0.9, wspace=0.5, hspace=0.60)\n",
    "    raw, local = read_graph(file_name)\n",
    "    graphs = list(raw.keys())\n",
    "    i = 0\n",
    "    for g in graphs:\n",
    "        if (max(local[g])<5):\n",
    "            ax[i].xaxis.set_major_locator(MaxNLocator(3, integer=True))\n",
    "        else:\n",
    "            ax[i].xaxis.set_major_locator(MaxNLocator(5, integer=True))\n",
    "\n",
    "        ax[i].yaxis.set_major_locator(MaxNLocator(5, integer=True))\n",
    "        ax[i].scatter(local[g], raw[g], alpha=0.5)\n",
    "        factor = sum(raw[g])/sum(local[g])\n",
    "        ax[i].set_title(\"{} avg={:.0f}\".format(g, factor))\n",
    "        ax[i].tick_params(axis='x', rotation=90)\n",
    "        i+=1\n",
    "    f.add_subplot(111, frameon=False)\n",
    "    # hide tick and tick label of the big axes\n",
    "    plt.tick_params(labelcolor='none', top=False, bottom=False, left=False, right=False)\n",
    "    plt.grid(False)\n",
    "    plt.xlabel(\"# rounds with VGC\", fontsize=14, labelpad=10)\n",
    "    plt.ylabel(\"# rounds without VGC\", fontsize=14, labelpad=15)\n",
    "    plt.savefig(\"subrounds.pdf\", bbox_inches='tight')\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "def draw_multi_oneColumn(file_name):\n",
    "    f, ax = plt.subplots(3,4, figsize=(7,6))\n",
    "    ax = ax.flatten()\n",
    "    plt.subplots_adjust(left=None, bottom=None, right=None, top=0.9, wspace=0.5, hspace=0.60)\n",
    "    raw, local = read_graph(file_name)\n",
    "    graphs = list(raw.keys())\n",
    "    for g in [\"HL14\", \"GL5\",\"GL15\", \"HH5\",\"REC\", \"REC'\"]:\n",
    "            graphs.remove(g)\n",
    "    i = 0\n",
    "    for g in graphs:\n",
    "        if (max(local[g])<5):\n",
    "            ax[i].xaxis.set_major_locator(MaxNLocator(3, integer=True))\n",
    "        else:\n",
    "            ax[i].xaxis.set_major_locator(MaxNLocator(5, integer=True))\n",
    "\n",
    "        ax[i].tick_params(axis = 'y', pad = 0.1)\n",
    "        ax[i].yaxis.set_major_locator(MaxNLocator(5, integer=True))\n",
    "        ax[i].scatter(local[g], raw[g], alpha=0.2, color = 'black')\n",
    "        factor = sum(raw[g])/sum(local[g])\n",
    "        ax[i].set_title(\"{} avg={:.0f}\".format(g, factor), fontsize=14)\n",
    "        ax[i].tick_params(axis='x', rotation=90)\n",
    "        i+=1\n",
    "    f.add_subplot(111, frameon=False)\n",
    "    # hide tick and tick label of the big axes\n",
    "    plt.tick_params(labelcolor='none', top=False, bottom=False, left=False, right=False)\n",
    "    plt.grid(False)\n",
    "    plt.xlabel(\"# rounds with VGC\", fontsize=14, labelpad=10)\n",
    "    plt.ylabel(\"# rounds without VGC\", fontsize=14, labelpad=15)\n",
    "    plt.savefig(\"subrounds_oneColumn.pdf\", bbox_inches='tight')\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAokAAAI9CAYAAABWjOJCAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8qNh9FAAAACXBIWXMAAA9hAAAPYQGoP6dpAAEAAElEQVR4nOydeXhTxf7/39mTJmnSpvu+0AKlQEtBkK1lB0EQFa6o7CooLgheFblecQPhuqCoeF1AFAS9LoiiCMgui1AoBQqltHRJ23RPm32d3x/8cr4NSUtb0n1ez3Oep505Z87kZDLnM5/5LCxCCAGFQqFQKBQKhVIPdnt3gEKhUCgUCoXS8aBCIoVCoVAoFArFBSokUigUCoVCoVBcoEIihUKhUCgUCsUFKiRSKBQKhUKhUFygQiKFQqFQKBQKxQUqJFIoFAqFQqFQXKBCIoVCoVAoFArFBSokUigUCoVCoVBcoEIihUKhUCgUCsUFKiS2Afn5+WCxWJg4ceItzz106BBYLBYWL17cBj3rePz444+4//77ERcXB29vb0gkEvTp0wdLly5FcXFxe3ev1WGxWM06jh07BhaLhbvvvttte4sWLQKLxUJycrLb+tdffx0sFgvr1q1rzY/VKTh58iQ4HA5YLBbeeuut9u7ObaHX67F69WoMGDAAEokEQqEQYWFhGDFiBFasWIHc3Fyn89PS0pzGFY/Hg0KhQFJSEhYuXIg9e/bAbre306fpGBw5cgTPPfccRo0aBZlMBhaLhXnz5jX5eovFgqSkJLBYLPTq1av1Ouph0tPTsXDhQsTFxUEsFkMkEiE2NhazZ8/Gvn37mPMeeeQRsFgs/PDDDy5tWK1WSKVSsFgsvP/++27vExsbCxaLhbKyslb7LB2RnJwcrF69GiNHjkRISAj4fD7Cw8MxZ84cXLlypcHrVCoVHnnkEQQHB0MoFCI+Ph6vvfYazGazR/vH9WhrFMpt8tNPP+H8+fMYNGgQgoODAQAZGRn44IMPsGXLFhw7dgx9+vRp5162Hq+88opL2auvvgqZTIalS5e61A0ePBhisRhHjhyBzWYDh8NxqncsOs6fP4/q6mr4+vq61APAqFGjPPYZOiMGgwHz5s2DSCSCTqdr7+7cFhqNBsOHD0dmZiZ69OiBhx9+GHK5HEVFRbh06RLeeustxMbGIjY21uXa5cuXQyKRwG63Q61W4/Lly9i2bRs2bdqEoUOHYvv27YiIiGiHT9X+bNq0CVu2bIGXlxciIiJQV1fXrOtff/11XLt2rZV653nsdjuee+45vPfee+ByuRg9ejSmTp0KHo+HvLw87N69G1u3bsVrr72Gl19+GaNHj8YXX3yBgwcP4r777nNq6/Tp09BqtWCxWDh48CCeeeYZp3qlUom8vDwkJCQgMDCwLT9mu/Pyyy/j22+/RWJiIqZNmwZvb29cuHABX3/9Nb7//nv88ccfGDFihNM1KpUKgwcPRlFREe655x7Ex8fj2LFjeOWVV3DixAns3r0bbLaHdICE0upcv36dACATJky45bkHDx4kAMiiRYvaoGcdD4PB4Lb8888/JwDI/fff38Y9an8AkMjIyAbrx48fTwCQv//+26m8pKSEACD33nsvAUB+/PFHp3qTyUREIhHx9vYmVqu1NbreaXj22WeJt7c3ef311wkAsmbNmvbuUot57bXXCACycOFCYrfbXerz8vLI5cuXncpSU1MJAFJaWupyfnl5OXnggQcIANKrVy+i1Wpbre8dmdOnT5OLFy8Sq9VKTpw4QQCQuXPnNuna9PR0wuVyyQcffEAAkJ49e7ZuZz3AihUrCACSlJRErl275lKv1+vJunXryAsvvEAI+b/5JiEhweXc1atXM3ORj48PsdlsTvVfffUVAUCWLFnSOh+mA7N582aSkZHhUr59+/YGn+ecOXMIAPLxxx8zZXa7ncydO5cAIJs2bfJY/6iQ2Aa0ppCYnZ1N/vnPf5Lk5GTi6+tLBAIBiYuLIy+88ALRaDRO544aNYqwWCxSUFDgtq1HHnmEACBHjhxhyiwWC1m9ejWJiYkhAoGAxMbGktWrV5Pc3NxmTZK3S21tLTNhdTduJSSuWbOGACDr1q1zKv/mm28IAPLXX38RiURCnn76aaf6I0eOEABkypQpTerHgQMHyPz580l8fDwRi8VELBaTlJQU8t///tfpPJ1ORyQSCYmNjW2wrbi4OCKRSIhOp2PKKioqyKOPPkr8/f2JSCQiAwcOJD/++CPZvHkzAUA2b97cpH42l2PHjhE2m00+/fRT5l6dWUicNGkSAUDOnTvX5GsaExIJIcRms5ExY8YQAGTt2rVNarOrjhdCSLOERJPJRPr27UuGDx9O7HZ7pxASc3JyCIfDIQqFgqhUqkbPNRqNzN89e/YkAEhZWZnTOePHjye9e/cmO3bsIADI2bNnneoXLFhAAJDvv//+ln0zmUzkgw8+IOPHjydhYWGEz+cTf39/Mn36dJd2t2zZQgCQ1157zW1bx44dIwDIggULnMoPHTpERowYQby8vIivry+ZOXMmKSwsZH4nbUV8fDwBQCoqKpiyuro6IhAISExMjMsisKSkhLDZbHLnnXd6rA/UJrGT8+OPP+KLL75ATEwM5s6di8WLF8PX1xdr167FuHHjYLFYmHNnz54NQgi2bdvm0o7JZML333+PqKgoDB8+nClfsGABXnrpJbBYLCxZsgQTJ07E+vXr3W59tia7d+8GACQmJrbpfTsDjq3igwcPOpUfPHgQUqkUd9xxB4YNG+a2vv71t2Lt2rU4cuQIBg0ahCeffBIPP/wwKisrsWjRIixfvpw5z8vLC/feey9yc3Nx4sQJl3ZOnTqFnJwc3HffffDy8gIAaLVapKam4rPPPkPPnj3xzDPPoHfv3pg1axZ+/PHHpj+MZqLX6zFv3jykpaXh0UcfbbX7tCUOkwJPbm2y2WysXLkSAPDtt9826ZquOF5awqpVq5CTk4MvvvgCLBarvbvTJL788kvYbDYsWrToltu/AoGA+dsxlzjMWIAbtph//fUXUlNTkZqaCsD9XMVisZj6xqiursbSpUthMplw11134dlnn0VaWhp+++03DB06FKdPn2bOvffee+Hl5eX2nQcAW7duBXDj3ehg7969GDt2LE6fPo0ZM2bgscceQ2FhIYYPHw61Wn3L/nkSHo8HAOBy/88y8MSJEzCZTBg3bpzLeAoODkbfvn1x6tQpGI1Gj/SB2iR2cmbPno1ly5aBz+c7lb/22mt45ZVX8N133+Ghhx4CANx///1YsmQJtm7dihUrVjid/+uvv0KtVuPJJ59kBt6ff/6Jr7/+GgMHDsSRI0cgEokAAP/6178adITYuXMnMjIymtz/tLQ0pKWlNdiOXq/HpUuX8McffyA6OhqvvfZak9vuLgwcOBBSqRTHjh2D1WplJpRDhw5h2LBh4HK5SE1NxcqVK1FZWQk/Pz+mHmi6kLhx40ZER0c7lVmtVtx11114//338cwzzzD2arNnz8ZXX32FrVu34s4773S6xt3EvHbtWmRlZWHJkiX48MMPmfIFCxY02L/169c3a9KeN28eoqKinMpefPFFlJaWYu/evU1up6MzY8YMbNu2DQsXLsSZM2cwfvx4JCcnw8fH57baHTp0KHg8HjIyMpzGWUN0xfHSXE6fPo1169Zh9erViI+Pv6222pK//voLADB69OhmXTdq1Ch88sknOHToEGbOnAngxjPQ6XRIS0tDUFAQ4uPjcejQISxbtgwAUFRUhOvXr6Nfv37M3NQYPj4+KCwsRGhoqFP5pUuXMGTIELz00kuMQ41EIsH06dOxbds2nD59GoMGDWLOt1gs+N///ofw8HBGOLXZbHjsscdgt9tx6NAhDB48mDl//vz5+PLLL136k5+f77a8IeRyeZOULH///TcuXbqEQYMGQS6XM+U5OTkAgLi4OLfXxcXF4fz584yN523jMZ0kpUHawyaxqqqKACDz5s1zKv/HP/7hVt1/zz33EADkypUrTNm8efMIAPLzzz+7tO/Y4rx5u8VhE9HU45VXXnHb/5vbGThwoFu7mO4AbrHdTAghd911FwFATp48SQghpLi42Gnb9K+//nLaznHYI7qzD2ouP/zwAwFAvvzyS6bMZrORkJAQ4ufnR8xmM1NusViIv78/CQ0NdbpvVFQUEQgEpLy83KX9CRMmuN0+jIyMbNZYO3jwoNP1hw4dIiwWi7z//vtMWVfYbiaEkHXr1hGJROL0+WNjY8mSJUvI1atXXc6/1Xazg8DAQLfbic2hs46X+jRlu9loNJKEhAQycOBAJ5tfdILt5l69erm8D5pCWVkZYbFYpFevXkzZm2++6TS2Hn30USKTyZhn4tgSfuaZZ26733fffTfh8/lOY+j3338nAFzMbXbu3EkAkBdffJEpO3ToEAFApk+f7tJ2UVER4XA4LtvNjnd2U49bzeWEEKJWq0mvXr0Im812GYeO5/nZZ5+5vdaxdX/8+PFb3qcp0O3mTg4hBJs2bcLIkSPh6+vLhPBQKBQAgJKSEqfzHatxx+ocuKG+/+233zBo0CD07NmTKT9//jyAGxqEm3FXBtzYpiA3bF2bdKxatarRdtRqNQ4ePAg+n4+UlBQcOHCg6Q+nG3HzlrNDS+jQ0g4aNAheXl5M/cmTJ2EwGJCWltZkLziNRoNXXnkF/fv3h0QiYcKlODwZ6481NpuNBx98EJWVldizZw9TvmfPHlRUVODBBx9k7ltXV4f8/Hz06NED/v7+LvdtaKzl5+c3a6zV11jrdDosWLAAd955J5588skmff7OxD//+U+UlJTgu+++w9KlSzF8+HAUFhbio48+Qr9+/bBr164WtUsIafK5XWm8tISXX34ZOTk52LRpk0vUga5KQEAAEhIScOXKFahUKgA35qKePXsiKCgIAJCamora2lqcO3eOqQeap7XMyMjAgw8+iIiICPD5fGZs/fLLLzCbzaisrGTOHTduHIKCgrBjxw7YbDam/OuvvwbgrKFu7J0XFhbm1rM/LS2tWeMqPz+/0c9mNBpx77334sqVK3j99ddvexzeLlRI7OQ8/fTTWLhwIfLz8zF16lQ8//zzeOWVV5hQKiaTyen8CRMmICAgANu3b2finn333Xcwm81OPxbgxmTMZrMZgbM+bRWmQCaTIS0tDb///jtEIhHmzJnjZGdJuYFjgnVMuAcPHoRYLMbAgQMB3LBtufPOO53qgaZvNZvNZqSlpeG1114Dh8PB7NmzsXLlSrzyyiuYO3cuANex5hhP9e2B3G0dOkKJuHvhA60z1lauXImSkhJs2rTJc6EiOhhSqRQzZszAe++9h6NHj6KiogJPPPEEjEYjFi5c2Ox4aiaTCdXV1eBwOC6hlG6mq42X5nL27Fm8++67WLlyJfr27dve3Wk2DoGuJbFp689F9e0RHTj+rj8XsdlsjBw5skntHz9+HEOGDMGPP/6IpKQkPPXUU/j3v//NLEgA57HF4XAwa9YslJeXM9vQtbW12L17NwYMGOC0JdveY8tkMmH69Ok4cOAAVqxYgZdeesnlHJlMBuDGZ3CH4zM4zrtdqE1iJ6a8vJzRDJw4cYIx6gZuxFF69dVXXa7hcrl44IEH8MEHH+DAgQMYO3Ystm7dypTXx9vbG3a7HVVVVS62Ig0FPPWUTeLNeHt7Y8iQIdi5cyeuXbuG3r17N/ke3YGkpCT4+Pgwdon17REdpKWl4eWXX0Z5eXmz7RF//vlnnD17Fo888gg+++wzp7odO3Zgy5YtLtf069eP0VppNBoAwK5du9C/f3+nF6e3tzcAoKKiwu29Gxprt2NjlpGRAaPR2GBQ4xUrVmDFihV45plnsH79+ibfoyMjk8nw4YcfYvfu3SgoKMCFCxeQkpLS5Ov/+usvWK1WpKSk3NIesauNl+aSmZkJm82GVatWud0tyc7OBovFgkwma3NniKYwbNgwHDp0CH/++WeL7BI3bNiAgwcPIjw8HHq93mmODwsLQ2xsLA4ePIiZM2ciPz8fKSkpTnZ3jfHmm2/CZDLh2LFjGDZsmFPdyZMnGW1gfWbPno333nsPW7duxcSJE/G///0PRqPRRTHSkrHlKZtEo9GIe+65B3/88Qeef/55rF692u31DltEh23izeTk5IDNZiMmJqbJfWoMKiR2YvLy8kAIwdixY50ERAA4evRog9c9/PDD+OCDD7B161bExsbi+PHjuOuuu1xWT/3798e5c+dw/PhxTJ061anu+PHjbtveuXOn2xdAYzRVne7YnrrVC6o74liJ//zzz4wgPX/+fKdzHCv4vXv34uTJk/D3929yYHJHho6bxwFw67H2/PPPM1kYDAYDHn74YadzvL29ERUVhWvXrqGiosJlHDY01tavX4+CgoIm9R+4Mc4cL/3JkyejR48eLufk5OQwHrn9+vVzcaLo7LBYLJe5oinY7XbmpTVr1qxbnt/VxktziY+Px8KFC93WffHFF5DJZLj//vtb9F20BfPmzcNbb72FTz/9FEuXLm1Qswbc0H7V93BOTU0Fm83GoUOHmO3Zm72WU1NT8f3332P//v0AmhfMPzc3F76+vi4Col6vx9mzZ91ek5ycjISEBOzcuRM6nQ5bt25lNIz1cWgi3Y0hpVKJoqIil/L8/Hy3CpmGiIyMdBES6wuIzz33HNauXdvg9UOGDIFAIMC+fftACHHycC4tLcWFCxcwePBgCIXCJvepUTxi2UhplNZyXHEELx0yZIiTUXdRURGJiYkhAEhqaqrba3v27EmkUikTMHXHjh0u5+zbt49xGqkf5Lq0tJQEBQU1OU5YUzEajeTEiRNu6zZt2kQAkB49enjsfp0FNNHYef369QQASUxMJPj/8RHrYzQaiVAoZOpnzJjR5D44Yi4+//zzTuWHDh0iPB6vQSek4uJiwmazyZgxY8jo0aMJm80mxcXFLuetXLmSAK7BdOsbhbdm3DsHXcFx5ZNPPnEJrO7ghx9+ICwWi8jlcqf4drcKpj1r1iwC3AjsWz9WYUN09fHS3GDa9UEncFwh5P+CaaekpJC8vDyXeoPBQN555x0nxw8HSUlJBADp06cPiYuLc6l3OKs45qLdu3c3uV/jx48nLBaLXLx4kSmzWq3k8ccfZ77769evu1zncLZ88803CYvFIhMnTnQ5x2q1koiICMJms8mpU6ec6hyOnJ4WmwwGA5MQYdmyZU26pi2DaVOVTBty4cKFBnN9DhgwAE8//XSz2gsODsZ9992HH374AQMHDsSYMWNQVlaGX3/9FaNHj0ZeXl6D186ePRv/+te/8Pbbb8Pb29vtin/s2LF46KGHsG3bNvTt2xfTpk2DyWTCd999h8GDB+OXX37xqD2XwWDAnXfeicTERCQlJSE0NBS1tbX4+++/cfbsWUgkEmzevNlj9+tqOFbjFy9ehJeXl1O4B+BGPLMhQ4a0KBXf3XffjaioKKxbtw4XL15EYmIisrOz8euvv+Kee+5xm68VAEJCQjB69GjG4WjMmDEICQlxOe+FF17ADz/8gI8++giZmZkYPnw4lEolvvvuO9x9990eH2tdmd9//x2LFy9Gjx49MGzYMISEhECr1SIjIwNHjx4Fm83Gxx9/7KT9cfD2228zafnq6uqQlZWFI0eOwGQyYdiwYdixY0eTtF9dcbwcO3YMn3/+OYD/2448duwYM6f36tULL774okfv2Z688cYbMBqNeO+999CzZ0+MHj0aiYmJ4PF4uH79Ovbv34+qqiq88cYbLteOGjUKGRkZuHTpEh555BGXeodm8eLFi+BwOC5p5xrjqaeewt69ezF8+HDMnDkTQqEQhw4dQnFxMdLS0pxiNNbnoYcewksvvYRVq1aBEOKy1QzcsF/85JNPMHXqVKSmpuKBBx5AUFAQDh8+jOLiYvTv3x+ZmZlN7mtTWLx4Mfbu3YugoCBIpVK35gk3mz689dZbOHjwIJYsWYL9+/cjPj4eR48exV9//YUJEyYwdr8ewWPiJqVBHJrExo5p06YRQgjZv38/AUCeeuqpJrWt0WjI8uXLmZAQcXFx5PXXXydms7lRTWJ+fj5hsVgEAJk/f36D7VssFvL666+T6OhowufzSUxMDFm9ejU5deqUx8IWODCbzeTVV18laWlpJDg4mPB4POLl5UUSEhLI0qVLG8wU09VBEzWJdrud+Pn5EQBk7Nixbs955ZVXmDF3c2q2W5GXl0fuu+8+4u/vT7y8vMigQYPIjh07GO1NQ+GMHFoDAGTLli0Ntl9eXk4WLlxI/Pz8iFAoJCkpKeTHH38kb7/9NgFAfvrpp2b1tyV0BU3ilStXyLp168i4ceNIdHQ0EQqFRCgUktjYWDJ37lxy5swZl2scmkTHweVyiY+PD+nfvz9ZsGAB2bNnT7NDJXW18eIYGw0dDc21N4NOokl0cPr0abJgwQLSo0cPIhKJiEAgIFFRUWTWrFlk7969bq/ZtWsX81y2bt3q9hxHSKLBgwc3u0/ff/89GTBgAPHy8iJ+fn5k5syZJDc3l9GkudMkEnIj6xgAl+w9N3PgwAEyfPhwIhKJiK+vL5kxYwYpLCwkiYmJRCaTNbu/jXHzb8/d4S4cU0lJCVmwYAEJDAwkfD6f9OjRg7z66qtOOwSegEVIM2IaUFqdHTt2YNasWXj11Vfx73//u7270yCff/45Hn30UXz88cd4/PHH27s7lC7Mww8/jG3btiErK4s6LFFuCR0vlNZAo9EgMDCQyWjSXaD7Nx2Mn3/+GQCcIr23JyqVyiU2WnFxMd544w1wOBxMmTKlnXpG6WqUlpa6lB0+fBg7duxAz5496Quf4gQdL5TWQKfTMd71Dmw2G/75z3/CYDDgnnvuaZ+OtRPUJrEDoFKp8P777+PUqVM4ePAg+vXrhzFjxrR3twDcsH3YvXs3RowYgYCAABQWFuLXX3+FRqPBqlWrEB4e3t5dpHQR7rrrLohEIiQlJUEsFiMrKwt79uwBh8PBhg0b2rt7lA4GHS+U1iAnJwfDhw/HhAkTEBMTA41Gg6NHjyIrKwt9+vRptu9AZ4duN3cAMjIyMGDAAPj7+2PixIlYu3YtE8y0vdmzZw/effddnD9/HjU1NRAKhejXrx+eeOIJPPjgg+3dPUoXYv369di2bRtyc3Oh0Wggl8sxbNgwrFixosNo1ikdBzpeKK1BRUUFnn/+eRw+fBhlZWWwWq2IiIjAPffcg5UrVzY5nmNXgQqJFAqFQqFQKBQXqE0ihUKhUCgUCsUFapPoAex2O0pKSiCVSp2in1PaFkIINBoNQkJCOnVMPTqeOgZ0PFE8CR1PFE/SVuOJCokeoKSkhDpwdCCKiooQFhbW3t1oMXQ8dSzoeKJ4EjqeKJ6ktccTFRI9gFQqBXDjy3IkCKfcGkIItFotLBYLeDweJBLJba1M6+rqEB4eznwfnZWWjqfmPk9PP/+uBh1PdHx4ku44nhobQ3R83R5tNZ6okOgBHAPb29ubColNRK1WIzc3F+Xl5cwkERAQgNjY2Nv2HuvsE01LxlNzn2drPv+uhqfG05o1a/Djjz/iypUrEIlEGDp0KNauXYuePXu6PX/RokX49NNP8d5772Hp0qVMuclkwnPPPYft27fDYDBgzJgx+PjjjxvUJrTFeKI0ne4yPzU2hgDQ8eUhWns8USGR0uao1Wqkp6dDq9VCoVBAIBDAZDJBqVRCrVYjJSWFThTNoLnPkz7/9uHw4cNYsmQJBg0aBKvVipUrV2L8+PHIysqCWCx2Onfnzp04deqU27zFS5cuxS+//IIdO3ZAoVBg+fLlmDJlCtLT08HhcG67n3R8UG6XxsaQUqlkzqPjq+PTea1nKZ0SQghyc3Oh1WoRFhYGkUgENpsNkUiEsLAwaLVa5OXluWR5obinuc+TPv/2Y8+ePZg3bx769OmD/v37Y/PmzSgsLER6errTecXFxXjyySexbds28Hg8p7ra2lp88cUXeOeddzB27FgkJydj69atuHDhAvbv33/bfaw/PkJDQ2G326HRaGC32xEaGkrHB+WWNDbHhIaG4tq1a7h27RpCQ0Pp/NMJoJpESpui1WpRXl4OhULhtl6hUKCsrAxarbbT2+60Bc19nvT5dxxqa2sBAL6+vkyZ3W7H7Nmz8c9//hN9+vRxuSY9PR0WiwXjx49nykJCQpCYmIjjx49jwoQJMJlMMJlMTH1dXV2T++QYH3w+H1euXEF1dTWsViu4XC58fX3p+KDcksbmGL1eD0IICCHQ6/UuGnQ6vjoeVEiktCkWiwUWiwUCgcBtPZ/PZ86h3JrmPk/6/DsGhBAsW7YMw4cPR2JiIlO+du1acLncBlN/qVQq8Pl8+Pj4OJUHBgZCpVIBuGH7+Oqrr7aoXxaLBTU1NaipqYHRaIRMJgOfz4fZbEZZWRlqa2vh4+NDxwelQRqbY6xWK2NDZ7VaXerp/NPxoNvNlDaFx+OBx+M5aTrqYzabmXMot6a5z5M+/47Bk08+iczMTGzfvp0pS09Px/vvv48vv/yy2cbohBDmmhUrVqC2tpY5ioqKmtwOl8tFZWUlamtrERgYCKFQCDabDaFQiMDAQNTW1qKqqgpcLtUvUNzT2BzD5XIZTSKHw4FOp0NtbS10Oh0IIXT+aQBHTMTq6mpoNJo23Y6nv3RKmyKRSBAQEAClUunWG7Oqqgrh4eGQSCSNtuMufEJ3pLnP01PPn9JynnrqKezatQtHjhxx+g6OHj2K8vJyREREMGU2mw3Lly/H+vXrkZ+fj6CgIJjNZtTU1DhpE8vLyzF06FAAgEAgaFBTTKG0No3NMV5eXmCxWDAajSgsLERNTY2TOQOLxULv3r3p/FOPhrzE/f392+T+VEiktCksFguxsbFQq9VQKpVQKBTMdlZVVRUkEgliYmIa1aS094+mI9Hc5+mJ509pGYQQPPXUU/jpp59w6NAhREdHO9XPnj0bY8eOdSqbMGECZs+ejfnz5wMAUlJSwOPxsG/fPsycORMAUFpaiosXL2LdunW33Uer1Qp/f39wOByUlZVBLpeDy+XCarVCrVZDJpPB19fX7VYhhQLceo4JCgpCbm4uLl++jLCwMEilUhgMBmRlZcHHxwfDhw+n88//pzEv8eLi4jbpAxUSKW2OXC5HSkqKi6AXHh6OmJiYRsMfdIQfzc0UFxfjhRdewO+//w6DwYD4+Hh88cUXSElJAXBDOHj11Vfx6aefoqamBoMHD8ZHH33k1jGhJTT3ed7O86e0nCVLluCbb77Bzz//DKlUytgQymQyiEQiKBQKF2N/Ho+HoKAgJpaiTCbDwoULsXz5cigUCvj6+uK5555D3759XQTMlsDj8SCXyyGXy1FVVeXkuBIUFMQ42dDtQEpjuJtjuFwu5HI59Ho9BAIBJBIJtFotDAYDeDweEhISYDQakZeXBx8fn26f9u9mL3EHDk/wq1evtkk/qJBIaRfkcjkGDBjQ7AwhHeFHU5+amhoMGzYMo0aNwu+//46AgADk5uY6CVrr1q3Du+++iy+//BLx8fF44403MG7cOGRnZ3vMg6+5z7Mlz59ye2zcuBEAkJaW5lS+efNmzJs3r8ntvPfee+ByuZg5cyYTTPvLL7/0SIzE+luFvXr1gl6vZ4RELy8vFBcXU3MESpOoP8dUVlYiKysLhw4dwokTJ2C1WiGRSBAYGIiePXsiMDAQZrMZarUahw4dQnV1NaKiorp1cO1bRaKoHxWhNaGOK5R2g8ViQSqVwtfXt0mrxo7yo6nP2rVrER4ejs2bN+OOO+5AVFQUxowZw2QVIIRg/fr1WLlyJe69914kJiZiy5Yt0Ov1+Oabbzzal+Y+z+aeT7k9HAb7Nx+NCYj5+flO2VYAQCgUYsOGDaiqqoJer8cvv/zisVy6jq1CiUSC4uJisNlsSCQSsNlsFBcXU3OEDkZxcTEefvhhKBQKeHl5ISkpySnuJiEEq1atQkhICEQiEdLS0nDp0iWnNkwmE5566in4+flBLBZj6tSpTgGvbwcWiwWbzYbMzEz89ddfyM7Ohs1mY+bw0tJSnDlzBn/88QcuX74MPp8PiUQCoVAIpVKJ9PR0qNVqj/Sls3GrSBRtpc2nQiKl09BRfjT12bVrFwYOHIgZM2YgICAAycnJ+Oyzz5j669evQ6VSOcW1EwgESE1NxfHjxwHcmKTr6uqcDgqlvXBsFYaFhUGj0UClUkGj0SA8PJxmw+hAOHYxeDwefv/9d2RlZeGdd95xu4vx4Ycf4vTp0wgKCsK4ceOg0WiYc5YuXYqffvoJO3bswLFjx6DVajFlyhTYbLbb7iMhhAmeXVNTA4vFApvNhurqapjNZmi1WuTk5ODSpUvIz89ntqcBdPvg2reKRNFWYYLodjOl01D/RyMSiVzq2yO2Vl5eHjZu3Ihly5bhpZdewt9//42nn34aAoEAc+bMYezOAgMDna4LDAxEQUEBgNuLa0ehtAbUHKHjU38Xw0FUVBTz9827GACwZcsWBAYG4ptvvsGiRYuYDD5ff/01Y9O6detWhIeHY//+/ZgwYcJt9VGr1aKgoADV1dUoKysDh8OBt7c3DAYDgBvRFGpraxEcHAybzQa9Xg82m43CwkKIxeJuHVz7VpEoqqur26QfVJNI6TQ4fjRVVVVu69vqR1Mfu92OAQMGYPXq1UhOTsaiRYvw6KOPMvZnDm5+uXoqrh2F0lpQc4SOjSd2MW6VwQe4vZ0Oi8UCo9GIqqoqWCwW+Pr6wsfHB3w+HzU1NWCz2WCxWDCZTFCr1ZBIJIwtbHFxMXg8XrcNrl3f9EOpVMJgMMBms8FgMECpVLpkq2ktqJBI6TR0lB9NfYKDg5GQkOBU1rt3bxQWFgIAgoKCAIDRKDooLy9ntIsCgQDe3t5OB4VCoTSGYxcjLi4Of/zxBxYvXoynn34aX331FQA0uovhqGtqBh+ZTMYct7J/rR/42Wg0wm63Q6fTQSgUwmazQSgUQiaTMQIicCNdn1QqRVRUFMRiMeNdr1aru3Vw7cZMP5KSktqkD3S7mdKpaCx8i5+fX5v3Z9iwYcjOznYqu3r1KiIjIwEA0dHRCAoKwr59+5CcnAzgRlaTw4cPY+3atW3eXwqF0jWw2+0YOHAgVq9eDQBITk7GpUuXsHHjRsyZM4c5r7FdjIa4eadj2bJlTF1dXV2DguLNMWy5XC40Gg1sNhu4XC70ej1kMhl4PB6kUikEAgHYbDZsNhvi4uIY50NHbM6KigokJCR0a2/6hkw/6tuVtiZUSKR0Otr7R1OfZ599FkOHDsXq1asxc+ZM/P333/j000/x6aefArgxQS9duhSrV69GXFwc4uLisHr1anh5eeHBBx9s8/5SKC3BXYYjuv3cvjS0i/HDDz8AcN7FCA4OZs6pv4vhyQw+DcWw5fP54HA4MJlMMJlMTOo9rVYLAPDx8QGPx2PO4fP50Ol0UKvViIuLo970+D/Tj/aAComUTkl7/mjqM2jQIPz0009YsWIFXnvtNURHR2P9+vV46KGHmHOef/55GAwGPPHEE0ww7b1793aI/lMot6KhDEfdOYZdR8ATuxieyuDTWAzbpKQkqFQqFBcXg8PhoLi4GBqNBhwOBxKJBBEREYiPj4efnx9qampQV1cHtVqNnj17Yvjw4XSMtTNUSKRQbpMpU6ZgypQpDdazWCysWrUKq1atartOUSgeoLEMR2q1mobEaUc8sYvhqQw+jcWwZbFYSElJAZvNRlBQEFJTU2Gz2WA0GnH16lUIhUL06tULvr6+qK2tRXl5OeLi4hgBUaPRwGw2w2QyQSAQMLEUu7t2sa2gQiKFQqFQXLhVhiOlUom8vDwkJyfTF3Y74KldDE9k8LlVDFuFQoHo6GgEBgbCZDLBYrFAJpMhOjoahBAYDAaUlZUx6fliYmIAAGfPnkVeXh4KCwtRXV0NoVCIyMhIJCQkoEePHnSB0gawSHeMUulh6urqIJPJUFtbSz1T25Gu8j10lc/R2ekq30NLP4dGo8GxY8cglUrdxiU1GAzQaDQYPnw4NZ1oAl15PDV1rAwbNgwsFsvJthWAi71rbW0t0tPToVKpUFBQwJg66PV68Pl8hIeHo2/fvkhNTe22gmJbjScaAodCoVAoLtxKO8Tn87ttDDuKM7eKYVtVVYXAwEBIpVKX2Js3x+MEgNzcXGg0Gmi1WhQWFoLFYsHX1xdRUVHgcrmoqqpCRkYGzp8/3y2zsbQl3U5IPHLkCO6++26EhISAxWJh586dTJ3FYsELL7yAvn37QiwWIyQkBHPmzEFJSUn7dZhCoVDagVulBXN4qXbXGHaU/8NdDFur1YrKykpcvnwZbDYb0dHRbsPxOGIqajQaxou+vLwcQqEQ165dA4fDga+vL/h8PthsNnx9fcHlcmG325GZmdkuUS26E93OJlGn06F///6YP38+7rvvPqc6vV6Ps2fP4uWXX0b//v1RU1ODpUuXYurUqThz5kw79ZhCoVDanlulBauqqkJ4eHi3jmFH+T/qx7DNy8tDUVERk05PIBAgLy/PySO+Ia95X19fRjutVqtdgoE7YijK5XJUVlaipqamU2/fd3S6nZA4adIkTJo0yW2dTCbDvn37nMo2bNiAO+64A4WFhYiIiGiLLlIoFEq749AOqdVqKJVKKBQK8Pl8mM1mVFVVQSKR0Bh2FCfkcjliYmJQUlKCgIAAJCYmQi6Xw2w2O3nEA2jQa76kpAQmk8mt1tFsNjOZtprjWENpOd1OSGwutbW1YLFYTsaxjqCgDpqTy5JCoVA6C41lOIqJiem2TgMU9xBCkJeXB7vdjt69ezPl9T3ic3NzmW1ld17zRUVFjJAol8tRU1MDmUyGmpoaaLVa1NbWQiaTITs7GxERES4pBSmepdvZJDYHo9GIF198EQ8++KCTOru5uSwpFAoFaNwmGrjh5fnkk08iLCwMIpEIvXv3xsaNG53OMZlMeOqpp+Dn5wexWIypU6dCqVS2Wp8dGY6GDx/OHMnJyVRApLhQP14iIYTJnFJRUQG1Wg2BQICsrCxcvHgRIpHIxemEEAKRSIS6ujoYjUbw+XzU1tbiypUrUKlUMBqNzPZ1dXU1eDwebDZbO33a7gHVJDaAxWLBAw88ALvdjo8//tiprjm5LCkUCsVBYzbRwI0AyQcPHsTWrVsRFRWFvXv34oknnkBISAimTZsGAFi6dCl++eUX7NixAwqFAsuXL8eUKVOQnp7u0S04u90OlUoFg8EAkUiEoKAgsNlUr0BpGIe3u9lsRn5+PoqLi5kxxGKxwOFwUFdXB29vb8TFxUGhUCAsLAxSqRQajQbZ2dm4evUqiouL4e/vD0IIqqurodVq4ePjAw6Hw4TZ6d27NwIDA3H9+nXI5XJq9tBKUCHRDRaLBTNnzsT169dx4MABF6PYpuaypFAolPo0ZhMNACdOnMDcuXORlpYGAHjsscfw3//+F2fOnMG0adNQW1uLL774Al9//TWTEWPr1q0IDw/H/v37MWHCBI/0s6CgAEePHkVeXh7MZjP4fD5iYmIwYsQIJu0bhXIzDm/4vLw8aLVaqNVqEEIgFApRUFAAs9kMLy8vCAQCmM1mlJWVQaPRIDw8HNnZ2cjJyYHdbkdgYCBiY2NRWVmJkpISBAcHIzAwECKRCAKBACEhIQgLCwOXy0VZWRnjIEPxPHRZeBMOATEnJwf79+93m2aIQqFQWoPhw4dj165dKC4uBiEEBw8exNWrVxnhLz09HRaLBePHj2euCQkJQWJiIo4fPw7gxnZ0XV2d09EcCgoK8N133yErKwt+fn7o0aMH/Pz8kJWVhe+++w4FBQWe+8CULoVYLIbJZEJZWRkIIbDZbPD19YXRaIRIJAKbzWbMJBzOLTqdDufOnUNRURFEIhHEYjH8/Pzg4+ODkJAQyOVySCQSREVFYejQoRgyZAh69eoFqVRKY3W2Ad1OSNRqtcjIyEBGRgYA4Pr168jIyEBhYSGsVivuv/9+nDlzBtu2bYPNZoNKpYJKpYLZbG7fjlMolC7PBx98gISEBISFhYHP52PixIn4+OOPMXz4cACASqUCn893MdYPDAyESqUCcHs203a7HUePHkVNTQ0SEhLg7e0NLpcLb29vJCQkoKamBseOHYPdbvfch6Z0GXQ6HQQCAeRyOQoKCsDn82E0GlFbW8uEreFyuQgJCYHFYkFhYSHYbDajeTSbzRAKhQgICGC2p6VSKaxWK9RqNXg8HsRiMbO1TGN1tj7dTkg8c+YMkpOTkZycDABYtmwZkpOT8e9//xtKpRK7du2CUqlEUlISgoODmcOxSqdQKJTW4oMPPsDJkyexa9cupKen45133sETTzyB/fv3N3odIYR5ca5YsQK1tbXMUVRU1OT7q1Qq5OXluY2LCABhYWHIzc1lBFIKpT6ODD09e/aEVCqFXq9HaWkp1Go1RCIR/Pz8wOVyIRaLERwcDIVCAYPBgOrqaphMJgQGBiIqKgpisRgAIBQK4evrC71eD7PZDKvV6nQ/RyYXGquz9eh2NolpaWmNpvGhKX4ot8OaNWvw0ksv4ZlnnsH69esBAPPmzcOWLVuczhs8eDBOnjzZDj2kdFQMBgNeeukl/PTTT5g8eTIAoF+/fsjIyMDbb7+NsWPHIigoCGazGTU1NU7axPLycgwdOhTA7dlMGwwGxm7MHSKRiIlVR6HcjEOrZzAYwOFwUFtbi+rqalRXV8NsNkOn00EkEiE4OBhSqRS9e/dm6r28vBASEgKhUMi0x2Kx4OPjg+LiYmg0GlitVthsNhqrsw3pdppECqW1OH36ND799FP069fPpW7ixIkoLS1ljt9++60dekjpyDhsq272IOZwOMz2bkpKCng8nlPQ/9LSUly8eJEREm8HkUgEPp8PvV7vtt5gMIDP50MkEt32vSieZc2aNWCxWFi6dClTNm/ePCY/suMYMmSI03WeDKkkkUggEolw4cIF6HQ6VFVVMRpEk8mEyspKGAwG5ObmQigUMlvHjpBKtbW1Lm1aLBZEREQgMTERVqsVKpWKcXZJSUmhoZhamW6nSaRQWgOtVouHHnoIn332Gd544w2XeoFAgKCgoHboGaUjodVqce3aNeZ/h020r68vIiIikJqain/+858QiUSIjIzE4cOH8dVXX+Hdd98FcCMr1MKFC7F8+XIoFAr4+vriueeeQ9++fRlv59shKCgIMTExyMrKQkJCgku9UqlEnz596FjuYNxqgbp582bmfz6f71Tf2iGVWCwWZDIZ9Ho9dDodbDYb7HY7jEYjlEolpFIpkpOTkZGRgfPnz6OwsJAJf1NZWQmr1Yr+/ftj5MiR4HK5TEB3iURCNYhtABUSKRQPsGTJEkyePBljx451KyQeOnQIAQEBkMvlSE1NxZtvvomAgAAANINPd+LMmTMYNWoU878j3urcuXPx5ZdfYseOHVixYgUeeughVFdXIzIyEm+++SYWL17MXPPee++By+Vi5syZMBgMGDNmDL788kuPvNDZbDZGjBiB0tJSZGVlMUG9DQYDlEolfHx8MHz4cBovsQNxOwtUT4dU0mq1MBgMSExMhFarRUhICGpra2EymeDn5wdfX18AgEKhgFqtRnJyMvr27Qu5XM44WmVmZjKaTD8/P/Tr1w/9+/enGsN2ggqJFMptsmPHDpw9exanT592Wz9p0iTMmDEDkZGRuH79Ol5++WWMHj0a6enpEAgEWLNmDV599dU27jWlPbiVTXRQUJCT1scdQqEQGzZswIYNGzzdPQBAZGQkZs6c6RInsU+fPhg+fDiNk9jBuJ0F6q1CKk2YMKFZi1iHyYRMJkNQUBAkEgnsdjusViu4XC5YLBaqqqrQq1cvWCwWJCQkMMKfo38DBgxATU0NAMDHxwdSqZRqDNsRKiRSKLdBUVERnnnmGezdu9fJ4Lo+//jHP5i/ExMTMXDgQERGRmL37t249957aQYfSocjMjIS4eHhNONKB+d2F6hNDanU1EWsw3HFZrOBx+OBy+U6OVE50upJpVLYbDaXrW8WiwVvb2+XBBaU9oMKiRTKbZCeno7y8nKkpKQwZTabDUeOHMGHH34Ik8nksg0YHByMyMhI5OTkAKAZfCgdEzabjZCQkPbuBqUBPLFAbYibQyo1dRErkUgQEBCAoqIi+Pr6oqysDIGBgUx9bW0tAgMDodfrERERQUPXdAKokEih3AZjxozBhQsXnMrmz5+PXr164YUXXnBrJ1ZVVYWioiIEBwe3VTcpFEoXwxMLVE+HVGKxWIiNjYVarYZOpwOHw0FpaSnEYjF0Oh34fD5YLBakUikNXdNJoEIihXIbSKVSJCYmOpWJxWIoFArGeHvVqlW47777EBwcjPz8fLz00kvw8/PD9OnT26nXFAqls+OJBWr9kEozZ84E8H8hldatW9eifsnlcqSkpCA3Nxd8Ph9FRUWorKyEVCpFSEgIYmNjERMTQx1ROglUSKRQWhEOh4MLFy7gq6++glqtRnBwMEaNGoVvv/2WJqSnUCgtxhML1NYKqSSXyzFgwADEx8fDbDbDZDJBIBCAz+fT0DWdDCokUige5tChQ8zfIpEIf/zxR/t1hkKhtDmEEGi1WqeYfm1NUxeorRVSybGtTOncUCGRQqFQKBQPoVarkZubi/LyckZIDAgIgL+/f6vfuyUL1NYOqUQIgUajoWFtOilUSKRQKBQKxQOo1Wqkp6dDq9VCoVBAIBDAZDJBqVSiuLi4vbvX5qjVamRkZCAzMxNVVVUAbgTS7tevH5KSkqhdYieACokUCoVCodwmhBDk5uZCq9UiLCyMKReJRAgLC8PVq1fbsXdtj1qtxuHDh3H+/HlwuVzmmVRUVODIkSOora1FamoqFRQ7ODQyKoVCoVAot4lWq0V5eTkUCoXbekdKuu4AIQTXrl3DtWvXIBaLERERAZFIBJFIhIiICIjFYuTm5iI3N7fRDESU9ocKiRQKhUKh3CaOlHQNxRTk8Xht3KP2Q6vVoqCgAHa7HTKZDAaDgcnrTAiBTCaD3W5Hfn4+tFpte3eX0gh0u5lCoVAolNvEkZLOZDJBJBK51FsslnboVftgsVhgNBphNBpRXFwMrVbL5G/29vaGn58fWCwWjEZjt3ounREqJFIoFAqFcps4UtIplUonm0QH1dXV7dCr9sGRv1mpVILL5cLX1xdcLhdWqxXV1dVQq9WQyWQQCoXdSsPaGaFCYgfCZrMhNzcXGo0GUqkUsbGxtx2rikKhUCitT/2UdEqlEgqFAnw+H2azGVVVVRCLxe3dxTZDLBaDxWLBbDbDy8sLfD4fAMDn8+Hr64u8vDzY7XZERESAEILq6momniQNjdOxoEKiG6xWK1atWoVt27ZBpVIhODgY8+bNw7/+9S+w2a1jxpmZmYmff/4ZV69eZaLTx8fHY9q0aejXr1+r3JNCoVAonqN+Srr6cRLDw8Ph5+fX3t1rM3Q6HYRCIeLj41FQUICysjLIZDIAN7ye2Ww2eDweysvLUVlZ6RRPMjY2lno8dyCo44ob1q5di08++QQffvghLl++jHXr1uE///lPqwUbzczMxIcffojz58/D398fvXv3hr+/P86fP48PP/wQmZmZrXJfCoXSthw5cgR33303QkJCwGKxsHPnTqbOYrHghRdeQN++fSEWixESEoI5c+agpKTEqQ2TyYSnnnoKfn5+EIvFmDp1KpRKZav222az4erVq0hPT8fVq1dhs9la9X6dGUdKuuHDhzNHcnJytxF8HJpBs9mMxMRE9OrVCwBQXFyM8vJyeHl5ISEhAVwuFzU1NZBKpQgODoZUKoVSqUR6ejrUanX7fggKA9UkuuHEiROYNm0aJk+eDACIiorC9u3bcebMGY/fy2az4eeff0Z1dTX69+/PlPv4+MDHxwfnz5/Hrl270KdPH7r1TKF0cnQ6Hfr374/58+fjvvvuc6rT6/U4e/YsXn75ZfTv3x81NTVYunQppk6d6jT3LF26FL/88gt27NgBhUKB5cuXY8qUKUhPT/foHOFILZeRkYE//vgD+fn5MJvNEAgEiIuLw7hx49CzZ0+6TeiG7pqSzpFtJj8/H5mZmTCZTOByufDx8YGfnx/kcjl69OiB0tJS1NbWMqFxgP+LJ6lUKpGXl4fk5GQ6pjoAVEh0w/Dhw/HJJ5/g6tWriI+Px/nz53Hs2DGsX78ewI2VvMlkYs6vq6tr8b1yc3Nx9epVREREuK2PiIhAdnY2cnNzER8f3+L7UCiU9mfSpEmYNGmS2zqZTIZ9+/Y5lW3YsAF33HEHCgsLERERgdraWnzxxRf4+uuvMXbsWADA1q1bER4ejv3792PChAkemZ/UajWuXbuGI0eO4JdffoHBYEB0dDSio6Oh0Whw6NAhnDhxAhMnTkR8fDzdJqQ4ZZsRiURgsViorKyEXC4Hl8uFv78/LBYLcnJyUFpaip49e8LLy8ulHYVCgbKyMmi12m4paHc06HazG1544QXMmjULvXr1Ao/HQ3JyMpYuXYpZs2YBANasWQOZTMYc4eHhLb6XRqOByWRq8McgFothMpmg0WhafA8KhdI5qa2tBYvFYoSv9PR0WCwWjB8/njknJCQEiYmJOH78OIDbn58cmTIOHjyIPXv2oLKyEt7e3qipqcG1a9dQU1ODoKAgGAwGXL58GV5eXnSbsJtTP9tMaGgoqqurIZFIEB4eDh6Px+RulslkKCwshEajQVRUlFtNIZ/PZ2JOUtofKiS64dtvv8XWrVvxzTff4OzZs9iyZQvefvttbNmyBQCwYsUK1NbWMkdRUVGL7yWVSiEQCBoUAnU6HQQCAV1RdVA2btyIfv36wdvbG97e3rjzzjvx+++/M/WEEKxatQohISEQiURIS0vDpUuX2rHHlM6C0WjEiy++iAcffBDe3t4AAJVKBT6fDx8fH6dzAwMDoVKpANze/EQIQUZGBs6fP4+qqirU1dUhNDQUXl5eIISgsLAQ5eXl8Pb2RmhoKAoLC1FVVYWwsDBotVrk5eXRDBrdkPrZZnQ6HUpKSiCVShEUFAQfHx9wuVwolUqUlpYiMDAQXC4X1dXV0Ol0LuPFbDYzMScp7Q8VEt3wz3/+Ey+++CIeeOAB9O3bF7Nnz8azzz6LNWvWAAAEAgEjFDgOB4QQaDQaVFdXQ6PR3HLCjI2NRXx8PAoLC2G1WlFSUoLc3FyUlJTAarWisLAQPXv2RGxsbKt+ZkrLCAsLw1tvvYUzZ87gzJkzGD16NKZNm8YIguvWrcO7776LDz/8EKdPn0ZQUBDGjRtHNcOURrFYLHjggQdgt9vx8ccf3/J8QgijlWlsfroVGo0GmZmZ4HK5EIvFIIRAJBKBy+VCKBTCYrFAp9PBbDZDJBLBYrFAr9cDcN4mpLQ+nligesoJyqH5M5vNuHz5MnJycnD9+nWmLYdg6BAgc3Jy8NNPP+HEiRO4cuWK03xYVVWFwMBASCSSFj4ZiiehNolu0Ov1LqFuOBwO7HZ7o9ep1Wrk5OQ4hT64la0Oh8PBtGnTcPr0aXz11VewWq3MhM/lctG3b19MnTqVOq10UO6++26n/998801s3LgRJ0+eREJCAtavX4+VK1fi3nvvBQBs2bIFgYGB+Oabb7Bo0aL26DKlg2OxWDBz5kxcv34dBw4ccBLygoKCYDabUVNT46RNLC8vx9ChQ2/73jU1NYxmsLq6Gna7HVVVVZBKpWCxWMxWoNlsBiEEPB6PsSuj24Rti2OB2qNHDwA35pZp06bh3Llz6NOnD7NA/fLLLxEfH4833ngD48aNQ3Z2NrMz5SknKEemmby8POh0OojFYojFYrDZbJSWlqKyshJsNhtcLhd2ux2hoaGw2+24evUqdDodamtrERMTA7PZDIlEgpiYGOq00kGgmkQ33H333XjzzTexe/du5Ofn46effsK7776L6dOnN3pdRkYGlEpls1366+rqUFNTA4vFAjabDQ6HAzabDavVipqamttyjKG0HTabDTt27IBOp8Odd96J69evQ6VSOdmPCQQCpKamMvZjwI3VfF1dndNB6Z44BMScnBzs378fCoXCqT4lJQU8Hs/JwaW0tBQXL170iJDooLKyEteuXUNtbS2ys7Nx7do1KJVKmEwm2Gw2EEKgUqkQGRnJZBeh24Rty91334277roL8fHxiI+Px5tvvgmJRIKTJ0+CEOK0QE1MTMSWLVug1+vxzTffAADjBPXOO+9g7NixSE5OxtatW3HhwgXs37+fuU9T5ieH7Xx5eTkiIiKgUCig1+uZsVBVVQWbzQY2mw0+n4+oqCgMHjwY3t7eMBgMKC4uxrVr1xAWFoaUlBTqANWBoJpEN2zYsAEvv/wynnjiCZSXlyMkJASLFi3Cv//970av0+l0Th7ITXHpt1qt2Lp1K6xWKyZPnoy6ujqYzWbw+Xx4e3sjMzMT33zzDYYMGQIul35dHZELFy7gzjvvhNFohEQiwU8//YSEhARGEAwMDHQ6PzAwEAUFBcz/a9aswauvvtqmfaa0D1qtFteuXWP+v379OjIyMuDr64uQkBDcf//9OHv2LH799VfYbDbGztDX1xd8Ph8ymQwLFy7E8uXLoVAo4Ovri+eeew59+/ZlvJ1vB4d28s8//4TJZIK3tzc0Gg2qqqqYrBlisRhFRUVQKBRITU0Fh8MBIQRKpRKBgYEghDhtf1NaH5vNhv/9739NXqAuWrTolk5QEyZMANC0+clhOx8YGIjy8nLIZDJUV1fj2rVrKC8vh1wuh06ng8FggK+vL6Mdj42NhU6nQ2xsLFgsFuLi4pplHkFpfajU4QapVIr169czIW+aiq+vr9vyxlz6MzMzmRA4bDbbZQUVERGBK1euIDMzEwMGDGhWfyhtQ8+ePZGRkQG1Wo0ffvgBc+fOxeHDh5n6m1+WN79AV6xYgWXLljH/19XV3ZbHPKXjcubMGYwaNYr53/G9z507F6tWrcKuXbsAAElJSU7XHTx4EGlpaQCA9957D1wuFzNnzoTBYMCYMWPw5Zdf3rZJCiEEdrsdFRUVKCwsZNKp+fn5obq6Gnq9ntntCAkJwcSJExETE4Py8nJkZWUxW9B//fUXDYnTRtzOArUpTlBA0+Yni8UCgUCAvn37IicnB9euXUNVVRWqqqpQW1sLLpcLo9EILy8vsNlsKJVKWK1WsNls2O12xMfHg8PhwGq1evT5UG4fKiR6EMdK2115Q7Y6arUaZrO50RA4xcXFNLREB4bP5zN2QQMHDsTp06fx/vvv44UXXgAAJrWjg/LycqfJWyAQQCAQtG2nKe1CWlpao85sTfEMFgqF2LBhg0czQDmCIGdlZeHSpUuw2+2MbbZEIoFQKGQ8USMjI/Hwww+Dw+Hg2rVrKCgoAJ/PR1JSEvz8/GAymaBUKqFWq+nWYStzuwtUd9x8TlPmJ4eZgcMcQS6XIywsDIQQXLlyBbW1tTAajdDpdGCxWJBIJOByuTAYDKiqqkJ2djZiY2OpqUIHhNokehCz2dxgeUO2OnK5HHw+v9EQOHw+n060nQhCCEwmE6KjoxEUFORkP2Y2m3H48GGP2o9RKLeDIwiyUqmExWKBwWBAYGAgfH19wWKxwOPxmEwZERERMJvNCA4ORr9+/eDl5YWgoCCMHDkSAQEBYLPZjJkNDYnT+jgWqAMHDsSaNWvQv39/vP/++wgKCgIAJ40g4LxAre8E1dA5TUUikcDf3x9ZWVkwGAyIjIyEQqGAQqFAaGgo+Hw+OBwOVCoVfHx8wOfzwWazYTKZEBkZidraWpjNZojF4tt4GpTWgAqJHqS6uho2mw0FBQW4fPkyCgoKYLPZGnXp79evHxMCx2g04ty5czh69CjOnTsHo9GIwsJC9OrVC/369Wv03na73Sl8zq08sSme4aWXXsLRo0eRn5+PCxcuYOXKlTh06BAeeughsFgsLF26FKtXr8ZPP/2EixcvYt68efDy8sKDDz7Y3l3v8jQ3HFV3pH4Q5LCwMCaKg1QqRWhoKORyOby8vCASiWC1WmEwGKBSqfDrr7/izz//xLlz51BZWYns7GyXhS4NidP2NGeB6kknKBaLhcDAQJjNZphMJhiNRtjtdphMJrBYLHh5eUEikTDezlqtlvF4Bm4IrHw+HzqdzgNPgeJJ6HazB6moqMCuXbsYTy4OhwOFQoHRo0cjNTXVrZqfy+Xi4Ycfxr59+3Dy5EmnulOnTiEmJgYPPvhgo04rBQUFOHr0KPLy8hinl5iYGIwYMQKRkZEe/5yU/6OsrAyzZ89GaWkpZDIZ+vXrhz179mDcuHEAgOeffx4GgwFPPPEEampqMHjwYOzdu5cGR29lHNunzQlH1R2pHwQZuGFXLZVKUVdXB4lEAj6fj6qqKnh7e0MikcBoNDIaIcfuiFwuR1lZGTQaDXr37s2MbRoSp3V56aWXMGnSJISHh0Oj0WDHjh04dOgQ9uzZ47RAjYuLQ1xcHFavXu20QPW0E5RYLEZkZCSsVivUajXq6urA5XIRFRWFmJgY/P3331CpVDAajTCZTJDJZAgICEBoaCiCg4Oh0+noWOmAUCHRg5w8eZLJRiAQCJiQAH/99RcGDx7c4Mvpt99+Q2Fhodu6wsJC/Pbbbxg+fLjb+oKCAnz33XeoqalBWFgYvLy8oNfrkZWVhdLSUsycOZMKiq3IF1980Wg9i8XCqlWrsGrVqrbpEMUph6xCoWB+i9ROzhWHEOewOfP29kaPHj2QlZWFsrIyEEJgNpvBZrNRVVUFo9GI4OBgJCcno6KiArW1tQgKCkJgYCDKyspQXFyMnj17gsVi0ZA4rYwnFqiedILi8Xjw8fGBRCIBIQRWq5Vpp7S0FAaDAcAND3oOh4OAgABER0cjMjISJpOJGS+UjgUVEj2ITqdDamoqzGYzo0nk8/nIzMzErl270KdPH5cfn06nw3//+1/YbDYoFArYbDbY7XYmXmJ1dTU+++wzrFy50sVew2634+jRo6ipqUFCQgJT7u3tjYSEBGRlZeHYsWMIDw93CQ5OoXRFbt4+ddCUcFTdkfoOByKRCGKxGAMHDoROp4NKpUJRUREIIeBwOOByueDxeAgPDwefz0dAQADUajUTG08ul6Oqqgp6vR5isRhVVVUIDw+nmTNaCU8sUD3pBCWRSBAQEAClUomwsDBoNBoUFRVBqVQiOzsbWVlZTPxfi8WC7OxsXL16FQMHDoREIkHv3r3pWOmAUMnBg4SFhYHFYkEgEMDLywsCgQAsFgsRERHIzs5Gbm6uyzWffPIJ6urq4OXlxWRZ4fP54HK5jC2HWq3GJ5984nKtSqVCXl6e08vw5v7k5ua6GC9TKF2Vm7dPb4bayTnjeLFXVVUBuCFY9OzZE9HR0SCEMFuDSqUS169fR1lZGS5cuIBff/2ViX/H5/NRVlYGm80Gs9kMjUYDpVJJM2d0M1gsFmJjYyGRSHDlyhWcP38eJSUlUKlUKC4uhre3N2w2G4qLi8Hn8+Hl5YXS0lIcPnwYxcXFUCgUdKx0QKiQ6EEaC2NjMpncejAXFhbCbrc3aHPoSGPkbjvaYDDAbDYzabFuRiQSwWw2M2p+CqWrc/P26c1QOzln6r/YlUolDAYDamtroVKpYLPZ4O3tDUII47UsFArB5/NRUFCAP/74g7FDDAwMRF1dHTQaDYxGI8LDw+m2fjdELpdjwIABIISgqqoKFosFRUVFkMlkCAsLQ0REBGQyGXQ6HdhsNqMY8fX1RVVVFXUu64BQIdGDNBbGRiAQuBUiHUG0Gwoi6gg4GhER4VInEonA5/Oh1+vdXmswGMDn8yESiZrxKSiUzkv97VN3UDs5V+RyOVJSUhAaGorS0lLs2bMH1dXVGDVqFGQyGXg8HuLj4xETEwMOh4Pa2lqEh4dDrVbj2rVr8PPzQ69evRAWFoa0tDSMGzcOycnJVEDspnC5XPj4+CA5ORkBAQEQCASMY4qXlxdCQ0Ph7e2N4OBg9OzZEwKBgHF+ohr+jgcVEj2IUql0W15YWIiePXsiNjbWpW7x4sXw9vZuUNDT6/WQy+VYvHixS11QUBBiYmIavK9SqURsbCwTM4tC6ercvH16M42Fo6LcyOdbUVEBPz8/1NTUwGQywc/PD2azGRaLBRKJBDqdDsXFxfD19YVarUZeXh6Ki4vh7++P5ORkeHt7023DbkxFRQXOnz+Py5cv48KFC7h+/ToyMzOhVCpRUVGB6upqGAwG2Gw2ADfsiHk8HtXwd1Co44oH8fHxwZkzZyAQCJio9SaTCYGBgZg6dapbjzGxWIxFixbhnXfeQVVVFTgcDlgsFgghsNls4PF4ePTRR90GGWWz2RgxYgRKS0uRlZWFsLAwiEQiGAwGKJVK+Pj4YPjw4dRphdJtcGyfqtVqKJVKKBQK8Pl8mM1mVFVVUTs5N9T3BpdKpfD29oa/vz+uX78OnU6H4OBgaLVa1NTUwGq1MrHvRCIRqqurUVRUhDFjxtDwQhQUFBTg559/xoULFyAQCFBZWQmtVsvspplMJmYb2rGDJpfLYbFYIBaLqYa/A0KFRA/St29ffP755ygtLWW8m4ODgzFhwoRGg2GvXr0aZ86cwb59+1y2nVNTU7F69eoGr42MjMTMmTNd4iT26dMHw4cPp+FvKN0Ox/bpzXESw8PDERMTQwWZetzsDV5RUQE+nw+73Y6AgADYbDaUlJQwL2+HfaLJZEJpaSmzqKXB+yk1NTXYvXs3ysvLERoaiszMTBgMBrBYLGi1Wmg0GqjVanh5eYHL5UKn00EoFEIqleLSpUtIS0ujGv4OCBUSPcj27dthtVoZOwuTyYTq6mps2bIF0dHRmDRpktvrPv74Y5w7dw4sFgtisZjRJOp0Opw7dw4ff/wxnnjiiQbvGxkZifDwcKhUKhgMBohEIgQFBVENIqXb4jCg12q1jJAokUioBvEm6nuDE0IgFArh4+ODoqIi9OjRAyKRCEVFRfDx8QGbzYZerwchBJWVlTAajYiKioLdbseRI0dQUlKC1NRUKoR3QwghuHDhApOn/sqVK0xK2bCwMBQWFqKqqgpmsxkcDgdSqRQmkwlRUVEICQmB3W6nTisdFCokehC1Wo2kpCSnsvDwcFy4cAGbNm3C2LFjXdTpRqMRGzZsgMFgQK9evVzaLCwsxEcffYQFCxZAKBQ2eG82m42QkBCPfA4KpSvAYrFoZpubIIQ4Cc4OW0Oz2Yz8/HxUV1eDy+VCo9Hg5MmTsNvtsNlsqKmpYcxogBu20g4HBS8vL5jNZpw/fx5yuRwjR46kwng3Q6vVQqVSQSQSoaamBoQQRvgzGAzw8fGB0WiEl5cXfHx8IJfLwWazERwcjOjoaPj6+sJgMDAmD5SOAxUSPUhDQlpoaCiuXr2KkydPYsSIEU51P/74I0pLSxtcfcvlchQXF+PHH3+k+X4pFEqLUavVyMnJcdqCF4vFqK6uxvXr12G1WhlPVKvViqNHj6K4uBjADYHb4VTA5XIRGBgIqVQKi8UCq9WKwMBAFBYWIjMzk3FeoXQfLBYLkwSiurqaiRHM5/MhFAohEolgNBrh4+OD0NBQxMbGgsPhIDk5GX5+frDb7VCpVNRxpQNC9yM9SEP2FGKxmDGcv5mSkhLYbLYGw9QIhULGLohCobQOhBBoNBpUV1dDo9G069ZXcXExHn74YSgUCnh5eSEpKQnp6elOfV21ahVCQkIgEomQlpaGS5cu3bLdjIwMKJVKSKVSBAcHQyqVoqqqCpcvX0Z2djb0ej0KCgpw8eJFnD17lsmzy2azIRaLIZFIIBaL0bNnT/Ts2RN+fn5MsG0A8PPzQ2VlJWpqalrt2VA6Jjwej4mpef36dRQXF6OoqAgXL15ETk4Orl+/joqKCuj1etTU1ECpVMLX1xd+fn40hWMHh2oSPYhWq3Ub2Nphm+EuC0RISAg4HA4MBoPbH4jRaASHw6FbyRRKK6FWq12cXAICAuDv79/mfampqcGwYcMwatQo/P777wgICEBubq7TTsO6devw7rvv4ssvv0R8fDzeeOMNjBs3DtnZ2Y1u1el0OsTHxzP/i0QiKBQK6PV6VFRUwGAwICAgAGVlZcjOzoZOpwOPx4NQKIS3tzeqq6uh1Wohk8mgUChgMpkgFAqZwOV0i7n7IpFI4OXlhcrKShgMBlRXV4PP54PP56OiooJJ++hI7mCxWKDVapntZZrCseNCNYkexKEVrK+RcKQhio+Px5AhQ1yuuffeexEcHAy1Wg1CCGMfZLFYQAiBWq1GaGgo7r333nb4RBRK18YR/uVmDZtSqURGRkab92ft2rUIDw/H5s2bcccddyAqKooJLwPc0CKuX78eK1euxL333ovExERs2bIFer0e33zzTaNt+/r6upQ55hmBQIDQ0FDodDpcunQJVqsVYWFhzJZydXU17HY7zGYzcnNzceXKFWg0GgQEBDDhuRzxFX18fDz/YCidAqlUCplMBrvdzqSaZbFYkEgkCAwMZJJD9OvXD3a7Hbm5uSgqKqKhqTowVEj0IDweD0eOHEFGRgYuX76MjIwMHDlyBDweDwsWLHCrKRQKhXjqqafA5/ORl5eHsrIyVFZWoqysDHl5eeDz+ViyZEmjTiuU9uPIkSO4++67ERISAhaLhZ07dzrVz5s3j5koHYe7xQKl7bk5/ItIJGLSz4WFhUGn07V5n3bt2oWBAwdixowZCAgIQHJyMj777DOm/vr161CpVBg/fjxTJhAIkJqaiuPHjwMATCYT6urqnA7gRkrCm3EsSsViMZMJw2azISQkBHK5HBKJBGazmdl2FolEsNlsqKyshFqthq+vL9hsNsrKymC1WtG3b1/qeNBGeGLuMZlMeOqpp+Dn5wexWIypU6c2mJyhMbRaLQwGAxITExEcHMwIhHw+Hz179kTfvn3h4+OD/v37IzY2FiaTiVGgKBQKmsKxA0OFxFuwZs0asFgsLF269JbnhoWFQSAQwGazMT8CgUCA8PBwhIaGNnjd5MmTkZqaColEAovFwqjjJRIJUlNTMXnyZA9+Ioon0el06N+/Pz788MMGz5k4cSJKS0uZ47fffmvDHlIaon74F3e407y1Nnl5edi4cSPi4uLwxx9/YPHixXj66afx1VdfAQBUKhUAIDAw0Om6wMBApm7NmjWQyWTMER4eDuBGSsKb4fF4TD5rLpfL5NN1CJQOWzG5XA6hUAixWAw+nw9vb29mK7G6uhoA0L9/fyQlJVFtUBvhibln6dKl+Omnn7Bjxw4cO3YMWq0WU6ZMYbKhNBVHthSZTIaoqCikpqYiMTERvr6+zNiRy+VISEhAdHQ0EhISkJKSgvj4eCQkJFABsQNDbRIb4fTp0/j0008bDYRdHy8vLzz22GNQKpXQ6XQQi8UICwvDxYsXsWvXLvTp08cl64rdbsfRo0fRu3dvTJkyBenp6aipqYGPjw8TEPjYsWMIDw+ncQ87IJMmTWow/qUDgUDQJqkRbw5vQuMCNo7jxeawqbuZ9jCit9vtGDhwIBNAPzk5GZcuXcLGjRsxZ84c5rybv1dHhicAWLFiBZYtW8bU1dXVITw8HNXV1fDz83O6jsfjwcvLC0KhEHV1dRAIBMzfXC4XVqsVCoUCEokEVqsVdXV1TAxKkUgEnU4HX19fJCcn04wrbcztzj21tbX44osv8PXXX2Ps2LEAgK1btyI8PBz79+/HhAkTANzQNtbPhe7QTNfH4XTiyBImFovRu3dvJjmEI/avSCSC3W6Ht7c32Gw2ZDKZWw03peNApY4G0Gq1eOihh/DZZ5+52Ng0tJ0TFhYGDoeDyMhIJCQkIDIyEhwOBxEREcjOzkZubq7LfVQqFfLy8hgt5NChQzF58mQMHToUAoEAYWFhyM3NZbQElM7HoUOHEBAQgPj4eDz66KMoLy93qm9oPDUHtVqNs2fP4tixY8xx9uxZqNVqD32KrofjxVb/BVif9gjHERwcjISEBKey3r17o7CwEACYF/7N80F5eTmjXRQIBPD29nY6gBtRFpRKJZM31+FgEBUVhfj4eCasjb+/P7RaLSN4ent7QyqVQigUgsfjITExEXfddReGDBmCqKgoDBo0CAMGDKACYgeksbknPT0dFovFyXQhJCQEiYmJjOkC0LBmuj6OnOkGg4HJ6U0IgdVqRVFREfLz86FWq3Ht2jUIhUJ4eXnRPOqdBCokNsCSJUswefJkZoVVn4Z+NA3Z4ojFYphMJmg0Gpc6g8EAs9ns1isagJNHGKXzMWnSJGzbtg0HDhzAO++8g9OnT2P06NFOgklTJuHGaMz5Ij09nQqKDeB4sbkLTQWA2UZtS4YNG4bs7GynsqtXrzLpNaOjoxEUFIR9+/Yx9WazGYcPH8bQoUMbbTspKQlhYWHQaDRQqVTQaDSIiIjA5MmTERsbC4lEgoSEBMycOROxsbFMdhWr1QqdTge9Xo/g4GCMGDGC0bLKZDL4+/tTjXUH5FZzj0qlAp/Pd1GC1DddAG5opmtra5mjqKjI5V6OnOlSqRQsFgsmkwnp6enQ6/VMykZHxp7KykpkZ2dTZ5VOAt1udsOOHTtw9uxZnD592m19Q9s5Go2G8fSrjyO5uTshUiQSgc/nQ6/Xuw1AazAYwOfzG4yjSOnY/OMf/2D+TkxMxMCBAxEZGYndu3czHusNjaemcLPzhQOH84VSqUReXh6Sk5PdblF25+1px4tNrVZDqVRCoVCAz+czMU3d/ZZbm2effRZDhw7F6tWrMXPmTPz999/49NNP8emnnzJ9Xrp0KVavXo24uDjExcVh9erV8PLyumWwfblcjvDwcLffuUwmY8IABQcHY/r06Th//jzS09NRW1sLHx8fxMbGol+/fvD39wchBEqlEn369GkTUwpK82nK3OOO+qYLwA3NdEMmGfVxmCFkZmbi6tWr0Ov1jMkVh8OBQCCAl5cXqqur4e3tjSFDhoDD4bjcj9KxoELiTRQVFeGZZ57B3r17G/QobuhHo1Qq4e/v72KTWFhYiKSkJCaMRX2CgoIQExODrKws9OrVC7W1tTCbzeDz+ZDJZHQi7mIEBwcjMjISOTk5TFlTJ2F33Mr5QqFQoKyszCXdVUOxAbubXZlcLmdsf+s/i/DwcBf7vbZg0KBB+Omnn7BixQq89tpriI6Oxvr16/HQQw8x5zz//PMwGAx44oknUFNTg8GDB2Pv3r1N8ipuKFWhu1zXjz32GI4ePYodO3agoqICAQEBqKurQ0ZGBnQ6HUJDQ5GYmAidTtfkBcbNCxOxWAydTtdtFyptyc1zT1BQEMxmM2MD76C8vPyWWml3OOaUoqIiqNVqREREIDAwEFFRUeBwOCgpKUFxcTHq6upw8uRJaDQa9OjRAzExMd1u3ulMUCHxJtLT01FeXo6UlBSmzGaz4ciRI/jwww9hMplcnE8c6PV6fPrppzCZTMzqSCAQoH///pg6darb69hsNkaMGIGsrCx8//33sNlsjJEvh8NBYmIihg8fTp1WughVVVUoKipCcHCwR9q7lfOFw3O1vn2dY3taq9VCoVBAIBDAZDJBqVRCrVZ3u3AU7gQkiUTi1jykLZgyZQqmTJnSYD2LxcKqVauwatWqVu0Hi8VCUFAQevXqBbvdDpPJBLPZDLPZDKvVipqaGhw4cAAXLlxAz549ERcX1+i4uXlh4nCIcCySuutCpa24ee5JSUkBj8fDvn37MHPmTABAaWkpLl68iHXr1jWrbbVajcOHD+PatWvQarWoq6sDIQQGgwEajQYikYjJzSwUCpksKyUlJTCbzd1y3uksUCHxJsaMGYMLFy44lc2fPx+9evXCCy+80KCACNzQJJpMJiaUhGNiLSoqQnFxcaNe0oQQRrB0rKQdZZSOi1arxbVr15j/r1+/joyMDPj6+sLX1xerVq3Cfffdh+DgYOTn5+Oll16Cn58fpk+f3qT2b7UlXN/5wp1Jws3prm5ne7or05CGrbvgcCooKCiA0WhEXV0dysvLkZ+fD61Wy6RQCw0NRUlJCYqKinD16lVm9yQ9PR0DBw7E5MmT3b7ob16YmM1m5OXlMQ43ffv2BZ/P77YLlZZwu3OPTCbDwoULsXz5cigUCvj6+uK5555D37593driNwQhBBkZGTh//jzEYjEUCgU0Gg04HA5MJhPOnTsHf39/hISEwG63QyaTwWg0IiQkhBEmNRpNt5x3OgNUSLwJqVSKxMREpzLHwL+5/GYsFgtGjhwJvV7PvNS9vLyQlZWFTZs2YezYsS5hNRwhcFgsFmbMmOGy3XzlyhUaAqcDc+bMGYwaNYr532FbOHfuXGzcuBEXLlzAV199BbVajeDgYIwaNQrffvttkwQStVqNnJycRreEHc4XSqXSSehzcHO6q5ZuT1O6LvW1QIQQ1NTU4Pz586irq2NCmfB4PJSXl+PKlSvM9nJAQADYbDakUinUajX27dsHmUyGyZMnO73ob16YEEKQn58Pm82GhIQElJWVoaSkBL169erWC5Xm4om557333gOXy8XMmTNhMBgwZswYfPnll40qQ25Go9EgMzMTXC4X/v7+UKvVsFgsqKiogFgsRk1NDaxWKxNv07FQcGgUq6urmXSQdN7peFAh0YM48jDfPMhDQ0Nx9epVnDx5EiNGjHCqqx8Ch81mu3ia1Q+BQ/M3dzzS0tIa1fb+8ccfLW47IyODSW/F4/Fgt9sZex+HpqW+80VRURGTNcRut8NgMEAqlTp5ELZke5rSdXBnE1hfCySTyZCTkwO73Q5/f3+UlJSgpqYGUVFRUCgUOH78OHg8Hnr06AEWi8VsJSoUCmRnZ+Pw4cMYMWIEZDIZc8+bFyZ6vR7V1dXMQkcmk6G6uppxdKALlabhiblHKBRiw4YN2LBhQ4v7UVNTg6qqKgiFQhw/fhxKpRIqlQqVlZWw2+3gcDgQCoUwGo2Ijo6Gj48P4xHP5/NRV1cHFotF550OChUSm8ChQ4eadF5D8Z7EYjFKS0vdhtqgIXAoDVFWVgahUIirV68y2uXg4GDodDonTYtcLkePHj1w+PBhHDt2DHq9Hl5eXujXrx+Sk5Odtu3qb0/zeDxcu3YNdXV18Pb2Ro8ePRjhoT0CSVNaF3eaaS8vL5w8eRJcLheBgYGoqalBZWUl/P39weVyUV5ejoKCArBYLFRUVECr1YLP56O4uBi+vr7gcDiM1ik4OBjFxcVQKpVOQuLNCxOr1cpolgAwgoIj8DJdqHQ+1Go1iouLUVNTg5qaGmYb2Ww2M/anpaWlkMlk6NWrFxM5wGw2g8vlghBC550OChUSPYhWq3Ur7Ol0OvD5fLdbfDQEDqUhlEol6urqYLfbGWem0tJSBAQEgM/nIy4ujtnqO3bsGM6dO4fq6mpYLBbodDqcO3cOHA4HMpnMZXt67969OHPmDAoLCxkBNCIiAgMHDsSECRNogNsuSEZGBgghTs5Kly9fxqVLlzBw4EAAYF7qAoEAbDYbEokE+fn5kEql4HK5EAgEYLFYqKurg8FgQGRkJJMxw6Htdgh7Dm62m+VyueByucx9HIICl8tl+kAFhs6DQxNcUlICDofDhHzz8fFhgmkDN3bFHI4sCoUCLBYLtbW1CAwMhF6vR0REBJ13OiDUyM2DlJSUuC0vLi5GfHy8S3J14P9C4DSUVF2pVCI2NpaGwOmGFBYWghDCeH8KBALGnisnJwdmsxmEEBw7dgz79u1DTU0NJBIJ/Pz8IJFIUFNTg3379uHYsWPMthSLxUJ5eTl27tyJzMxMsNlsJkVWZmYmdu7cibKyMmoL1gXR6XQICwtjTBJEIhGCg4NhNptRUVEBQgj4fL7bLDSEEAiFQnA4HFgsFkZ7WH+cVFZWwsfHxyV00M1By728vJisHMCN9HC+vr7MAptm4uhc6HQ6cLlc2O12VFZWMosJx4JBJpOBw+HAaDTCarXi6tWrKC8vR2lpKbhcLuM0RgNrd0yoJtGDyOVyZGZmws/Pj7HBcEycCxYscLsydoTAKS0tRVZWFjOJGwwGKJVK+Pj40BA43RSj0QiBQICqqirY7Xaw2WyIxWIYjUYUFRUxXqiHDx9GbW0tOBwOCgsLYbPZwOFw4OvrC5vN5mQnZrVa8fPPP0Or1YLH46GoqIg532FU/ssvv2DcuHGMZofSNfD19XUpk0qlCAoKglKpRGRkJJNBpaSkBFwuF1qtFsHBwVAoFNDpdEzEBcfOiNlshk6ng9lshkajwahRo1zCO7kLWh4cHIzKykpkZWUhMDAQwcHBMBqNqKqqopk4OhlGoxESiQRyuRwajQYWiwWEENhsNtjtdmY7uba2FmKxmAnEHhERgZCQEMTGxiImJoZ6s3dQ6FvAgyxcuBBffPEFcnNzYbVaweVyERERgccff7zRROyRkZGYOXMmjh49iry8PGb7r0+fPhg+fDiTkovSvVCr1UwYJYcgZzabodfrAdyw9VIqlcjJyYFarYbNZmPCLxFCUFZWBjabjZycHMZOLDMzk0mXRQhxyiqi1+vBYrFw+vRpZGZmYsCAAe310SmtgGNbuD5isRg9e/bEsWPHGOe4uLg4VFVVMVkzHLaqpaWl8Pf3B3BjrAiFQtjtdkZr1Lt3b0yYMMHtgtZd0PLQ0FD4+flBIBAwgmZ4eDgVGDoZIpEIEokECoUCJpMJhYWFjHOU1Wpl4gXL5XJIJBKEhYWhf//+GDlyJPz9/WkA9Q4OFRI9SGVlJUaNGgWLxcK81Hk8HioqKlBQUNCosBcZGYnw8HCoVCoYDAaIRCIEBQVRDWI3prq6GtnZ2dBoNMyiw5Gb2eEFb7FYoFKpoNfrmW1Dh1OCv78/+Hw+TCYT4wRQVVUFlUrF2I3V1tYyWkpHhiGVStVgPmNK58VsNruUsVgsREdHQ6VSgc1mo6SkBIQQREREgBCC4uJiFBQUwGazwcvLC6GhoeBwOKipqWHSkPr6+qJ///4YMWJEo3Ocu6DlNONK56d+1jBHVAWHgGiz2QDcsEt1OGn6+vqCx+NBrVYjOjqaft8dHCokehC1Wo3k5GSX8qysrCbFOmSz2TTMDYUhJyeH0fg5Aq1rNBrU1dXBz88PPB4PNpsNGo0GhYWF0Ov1sNvtzPVqtRpeXl6IiIhgJmutVssIlADA4XAYzaNWqwVwQ+Pk+JvSdaiurnabatBsNuOOO+5AVVUVLly4AL1eDw6Hg4SEBADA1atXQQiB0WiEXq9ncvDyeDwMGTIE8+bNQ0hISJMWtO6CltMwN50bNpuNsWPH4vfff0dOTg6TScdsNjOKEqvVCqPRCH9/f8ZkRqVS0TBHnQAqJHqQhgQ8GuuQ0hJqa2td7AIJIVCr1bh69Sq4XC7EYjETUw4Ak7GHEAK73c7EqHNsKwcGBjITtlQqdXqxs9lsaDQasNlsBAYGtt0HpbQJYrGYsQnk8/kwm82Mxri2thaVlZWQy+Xg8/lMyK6ysjImOQCLxYLRaIRQKER1dTUEAgG0Wi3j+ETpvnA4HFitVkaLaDabmR0Kh9OcSCSCUChkbBfFYjENc9QJoL9sD0JjHVI8id1uZ3LlOiZex+SrUqlw+fJlKJVK1NbWAvg/T9P6nswAGIcBAKirqwOXy2W8DR0aRpvNBqPRCA6HAy6Xi7q6urb+uJRWJikpCWFhYdBoNFCpVNBoNAgLCwOHw0Fubi6AG1uHAoEAYrEYAoEAubm5zFiw2WzQarVQq9Vgs9mwWq24ePEiqqur2/NjUdoRQgiKiorwww8/IC8vD2KxGGKxmFk01N8F0ev1TBzNmpoasNlsGuaoE0A1iR5Er9e7VZ3TWIcUT0IIQV1dHS5fvoyKigrGvrD+qh24ISTabDZYrVYcP34cY8eOZQQAR8gKo9EIs9nMeE6z2Wwm3A6layGXyxESEoLMzEyo1WrI5XJERkbizz//hNlsRlBQEPR6PWPXev36dcaz3jGHOVKp2Ww2sFgsKJVKlJWVISoqqr0/HqWNUavVyM7OxoEDB7B7924m4oLDuxm4sbCof5jNZlRXV8NoNGLIkCE0zFEngAqJHqSkpAQBAQGMhsaRjkipVKJPnz401iHFYzi0jI5tZg6HAxaL5bQ97RiDDg0QcGPLMSAgADU1NbDZbJDJZMz2tNVqBYfDgY+Pj5PXM6VrcPHiRezduxfnzp2DTqdjcunW1tYiJCQEBQUFMJlMqKioQHl5OSMsAjccpOx2OwghjHOJwyOZbhl2T/766y/k5eXh8OHDyMzMbHD3wSEgEkJQXV0NrVYLmUzGOMpROjZUSPQgAoEABw4cYLIKOGw0oqOjaaxDise5du0a+vbt65TWyvEiZ7FY4PF4TDaLHj16AADi4+PRu3dvXLp0CRwOhwmdw+Fw4O/vD5vNhoSEBMTHx7fzp6N4mrVr1zJ5mQkhjK2hY9xIpVImrJLD6x24oZF2LEIMBgNYLBYkEgkIIWCz2TSeZjflwoULUKlUOHPmDGPy0hgWiwUVFRWw2WwYPXo0jEYjdVzpBFCpxYNER0dDLpczgWXNZjN8fHwQGxvrlMuUQvEEVqsVU6ZMgY+PD7NS5/F4TNYMR0BbX19fTJkyBcCNFFqTJ09msrL06tULffv2Ra9evZhsLXfddRcdr52Ajz/+GNHR0RAKhUhJScHRo0cbPf/cuXMAAB8fH0gkEnh5eYHP56OqqgqXLl2Cr68vJBIJIyA6HJsczlAsFosxUbDZbODz+ZDL5VTr3EVo7niqq6vDqVOnmmy/7FhceHt7w8/Pj+bn7iRQIdGDSCQSPPjgg7j//vsxbdo03H///Zg1axYkEgny8vKc7MUo3Y/mTsK3gs/nQyqVYsaMGRCLxW6dXMRiMe6//35mtc5isTBx4kTMmDEDwcHBMJlM0Ol0MJlMCAkJwYwZMzBx4kQau6yD8+2332Lp0qVYuXIlzp07hxEjRmDSpEkoLCxs8Boul4vg4GDw+XxYrVYmADKXy0VtbS2KiopQW1vLaAiNRqNTcHYATosPxwKYaoI6Py0ZTyUlJaiqqmryXOEwv9Lr9aiurqb5uTsJdJ/Ag/j6+oLNZjNZCRwoFAomTAmdULsnjkn4448/xrBhw/Df//4XkyZNQlZWFiIiIlrUpkP7t2DBAlitVuzZswcVFRWw2+3gcDgICQnB+PHjsXDhQicDcblcjhkzZqB///6MLZG3tzf69++PuLg4mu2iE/Duu+9i4cKFeOSRRwAA69evxx9//IGNGzdizZo1bq9xpOWz2+2w2+3My10qlUKtVqOuro7JD87hcMDn8yGRSBiTBQcWiwU+Pj6Ijo5GUlKS23R/lM5FS8aTI8c7h8NhxlRDcLlccLlc8Hg8Jhh7TEwMdVzpBFAh0YO4S3vlKKeq9e5NSybhxhAIBPD29mby4s6cORNjx47FxYsXUVNTAx8fHyQmJsLX19dtHly5XI5Bgwahd+/eNNtFJ8NsNiM9PR0vvviiU/n48eNx/PhxJpixg5u3A9lsNqMddDg78Xg8Jm98bm4ukyLPaDSioqKC8XZ3xEXs168fAgMDMXjwYLrw7eS0dDwZDAZG+HPkaW4IhymMQCAAm81msrTQ+abjQ4VED+Iu7ZWjnKrWuy8tnYQFAoFTuQOhUIiwsDAmu0/9vLgSiYQR+gIDAxvNg+su+wWl41NZWQmbzeYS8DwwMBAqlQpr1qzBq6++6nJddXU1ZDIZoyV0BMY2GAwQCoXo378/fH19UVpaiuvXrwO4MdaCgoJgtVqh1WrB5/PRu3dv9O7dG3FxcUhKSqIv+k5OS8cTn89nFhiOUFsNwePxIJVKIZfLMWzYMAwfPpzuWHQSqJDoQRpKe1VVVYXw8HCqWu+mtHQSlkqlzJhxaH2AG7Y9aWlp6NmzJ3Ouu7y4VDPYtbn5u3WMkRUrVmDZsmVMeV1dHcLDw2Gz2VBaWspkVdHpdCgtLQVww+vdbrejqqoKQ4cOhUwmQ15eHthsNiQSCYxGI6MBmjx5MgYNGoTY2Fj6ou9CNHc8DRgwAEePHoXBYGByy7sTFEUiERQKBQYMGIC7774b9913H5N7ntLxoUKiB2ko7ZVEIqGqdUqzJ+GUlBRkZ2fDarU6bQ0mJibiqaeeAofDcWmfaga7Pn5+fuBwOFCpVE7l5eXlCAwMbDAYev/+/ZGTk4OamhoAN+LX8Xg8REZGYvLkyRCJRGCxWPDz80NERAQKCgqYBY6Xlxd69uyJO+64g7Elo/NZ16Cl4+nhhx+G3W7HiRMnUFlZCT6fz+yKWK1WsNlsyOVyREdHY8SIEZg6dSqSk5PpwqKTQYVED+Dw/IuNjUVlZSXKysoYbY6/vz+ioqLAZrNpqrNWxvF8O5oXeXMnYUf/ly9fjj///BPp6enQ6XQQi8UYOHAg7r77bkRFRdHx1Mp01PHE5/ORkpKCffv2Yfr06Uz5vn37MG3aNJfzHf1/6qmncODAAWRkZMBgMEAkEiEpKQljxoxBjx49GOcUq9UKHo8HLy8vlJeXM+cGBgYytowajaZtPmwXoquNp4iICCxZsgTR0dH4+++/UVhYCJPJBC8vL0RERKB3797o1asX+vTpA19fX0ilUrBYLDpveYg2G0+EctsUFRURAPToIEdRUVF7DwkX7rjjDvL44487lfXu3Zu8+OKLLufS8dSxjo44nnbs2EF4PB754osvSFZWFlm6dCkRi8UkPz/f5dzc3Nx2f4b06Drjic5PHeto7fFENYkeICQkBEVFRcxK6XZwbDUWFRXB29vbQz3sHvcl/1/DERIS4qHeeY5ly5Zh9uzZGDhwIO688058+umnKCwsxOLFi13OvZ3x1JrfY2u13VH73JHH0z/+8Q9UVVXhtddeQ2lpKRITE/Hbb78hMjLS5VxHiJrCwkKPBknvTOOhI/S1q4yn+vOTRqPpkL/drtRuQ2231XhiEdLBdN/dnLq6OshkMtTW1ra5sNad7tsefPzxx1i3bh0zCb/33nsYOXKkR+/Rms+ztdrujH3uTHS276012u1Mfe1MdMbfbmdrt7XbvhVUk0ihtBFPPPEEnnjiifbuBoVCoVAoTYKm5aNQKBQKhUKhuECFxA6GQCDAK6+84jbkAL0v5Va05vNsrbY7Y587E53te2uNdjtTXzsTnfG329nabe22bwW1SaRQKBQKhUKhuEA1iRQKhUKhUCgUF6iQSKFQKBQKhUJxgQqJFAqFQqFQKBQXqJBIoVAoFAqFQnGBCokUCoVCoVAoFBeokEhhoI7ulMag44NCoVC6FzQEDoWBz+fj/Pnz6N27d3t3hdIBoeOjc6BUKrFx40YcP34cKpUKLBYLgYGBGDp0KBYvXozw8PD27iKlk0LHVveDContjMFgQHp6Onx9fZGQkOBUZzQa8d1332HOnDkeveeyZcvclr///vt4+OGHoVAoAADvvvuuR+977tw5yOVyREdHAwC2bt2KjRs3orCwEJGRkXjyySfxwAMPePSeXZ3WGD+tOT5aewxs2LABZ86cweTJkzFz5kx8/fXXWLNmDex2O+6991689tpr4HK7bjbSY8eOYdKkSQgPD8f48eMRGBgIQgjKy8uxb98+FBUV4ffff8ewYcOa1S797TZMTEwM/vjjD8TFxbV3V1qV1hpb7rBYLNi9ezdycnIQHByM6dOnQywWe+BTUJoLFRLbkatXr2L8+PEoLCwEi8XCiBEjsH37dgQHBwMAysrKEBISApvN5tH7stls9O/fH3K53Kn88OHDGDhwIMRiMVgsFg4cOODR+w4YMADvvPMORo0ahc8//xxPP/00Hn30UfTu3RvZ2dn4/PPP8f7772PBggUevW9XpbXGT2uOj9YcA6+//jr+85//YPz48fjrr7+wdOlS/Oc//8Gzzz4LNpuN9957D48//jheffXVZrfdWRg0aBCGDx+O9957z239s88+i2PHjuH06dPNare1f7tKpRJyuRwSicSp3GKx4MSJExg5cmSz2/zll19w5swZTJw4EXfeeScOHDiAt99+m1kwPPbYY81q74MPPnBbvmzZMjz//PMICgoCADz99NPN7mtnoLXGFgAMHToUv/32G+RyOSoqKjBmzBhkZ2cjMjISRUVFCAgIwPHjxxEaGtrstnU6Hb755hsX7eewYcMwa9YsjwmfnhRsCSHYv3+/2z6PGTMGLBbLI31uamco7cQ999xDpkyZQioqKkhOTg65++67SXR0NCkoKCCEEKJSqQibzfb4fVevXk2io6PJn3/+6VTO5XLJpUuXPH4/B15eXsxnS05OJv/973+d6rdt20YSEhJa7f5djdYaP605PlpzDMTExJAffviBEEJIRkYG4XA4ZOvWrUz9jz/+SHr06NHCnncOhEIhuXLlSoP1ly9fJkKhsNntttb3VlJSQgYNGkTYbDbhcDhkzpw5RKPRMPUtHcMbN24kXC6XpKSkEG9vb7J161YilUrJI488QhYtWkREIhFZv359s9pksVgkLCyMREVFOR0sFouEhoaSqKgoEh0d3ey+dhZaa2wRcuPZlpWVEUIIefTRR0lSUhIpLS0lhBBSWVlJhg4dShYsWNDsdi9dukRCQkKIXC4n06ZNI4899hh59NFHybRp04hcLiehoaEtntPuvPNOUlNTQwghpLy8nPTt25fw+XwSFxdHhEIhiYiIIEqlstntKpVKkpSURDgcDunfvz8ZP348GTduHOnfvz/hcDhkwIABLWq3pVAhsR0JCAggmZmZTmVPPPEEiYiIILm5ua0mJBJCyN9//03i4+PJ8uXLidlsJoS0vpCoUCjImTNnCCE3PntGRoZT/bVr14hIJGq1+3c1WnP8tNb4aM0xIBKJGEGGEEJ4PB65ePEi839+fj7x8vJqUdudhejoaLJp06YG6zdt2tQiQaa1vrc5c+aQIUOGkNOnT5N9+/aRgQMHkpSUFFJdXU0IuSEkslisZrfbu3dv8umnnxJCCDlw4AARCoXko48+Yuo3b95Mevfu3aw2H3vsMZKUlESysrKcylt73uwotNbYIsRZSIyPjye//vqrU/3BgwdJVFRUs9tNS0sjDzzwADGZTC51JpOJzJo1i6Slpd12nz0p2E6dOpWMHj2alJSUuNSVlJSQ0aNHk2nTprWozy2BContiFQqdZlwCCHkySefJGFhYeTIkSOtJiQSQohGoyFz5swh/fr1I5mZmYTH47XqZPfwww+ThQsXEkIImTFjBvnXv/7lVL969WrSt2/fVrt/V6O1x09rjI/WHAPR0dHk999/J4QQcvXqVcJms8l3333H1O/evbtFL5rOxEcffUT4fD5ZsmQJ2blzJzlx4gQ5efIk2blzJ1myZAkRCARk48aNzW63tb63kJAQcurUKeZ/o9FIpk2bRpKSkkhVVVWLFzruFgwXLlxg/r9+/XqLFgw//fQTCQ8PJxs2bGDKuouQ2Fpji5AbAld5eTkh5MYi5ObnmZ+fTwQCQbPbFYlEjX43Fy5caPGitLUEW7FY7LIIq8/Zs2eJWCxudrstpVlC4htvvEFWrFjBaBbcYTKZyIoVK8iaNWtuu3NdnUGDBpGvvvrKbd2SJUuIXC5vVSHRwfbt20lgYCBhs9mtOtkVFxeTqKgoMnLkSLJs2TIiEonI8OHDyaOPPkpGjhxJ+Hw+2b17d6vdv6vRVuPHk+OjNcfAypUrib+/P3nkkUdIdHQ0WbFiBYmIiCAbN24kn3zyCQkPDyfPPvvsbfW/M7Bjxw4yePBgwuVyCYvFIiwWi3C5XDJ48GDy7bfftqjN1vrexGIxuXr1qlOZxWIh99xzD7M4ackYdiySHH1nsVhO/Tt06BAJCwtrdruE3NgOHD16NJk4cSIpLS3tNkIiIa0ztgi5IXDdddddZPr06cTHx4f89ttvTvUnTpwggYGBzW43JCSE7Ny5s8H6n376iYSEhDS7XUJaT7D18/MjBw4caLD+zz//JH5+fs1ut6U0WUjct28fYbPZ5O23377lue+88w5hs9kuNk0UZ1avXk0mTZrUYP3jjz/eoq2WllBUVER27txJtFptq96npqaGvPDCCyQhIYEIhULC5/NJZGQkefDBB8np06db9d5djbYcP54cH601BqxWK3njjTfIlClTyFtvvUUIuSHghoeHE4VCQebNm9fq47sjYTabSUlJCSkpKWl0Yd9UWuN769u3L/n+++9dyh2CYkRERIuExCVLlpC4uDjyxhtvkDvuuIPMnTuX9OrVi/z+++9kz549pG/fvi3aCnRgt9vJ6tWrSVBQEOFwON1GSHTg6bE1b948p6P+DgAhhDz33HNkwoQJzW73lVdeITKZjPznP/8hGRkZpLS0lKhUKpKRkUH+85//EB8fH/Lqq6+2qM+tJdg++eSTJDw8nPzvf/8jarWaKVer1eR///sfiYiIIE8//XSL+twSmiwkzp49mygUCmI0Gm95rtFoJH5+fuThhx++rc5RKBQKpevy/PPPk/Hjx7uts1gsZOrUqS1a6Gi1WvLII4+QxMREsnjxYmI2m8l//vMfwufzCYvFImlpacxW4e1w5swZsn79esaGktI6aLVaYjAYWnTtW2+9RYKDgwmLxSJsNpuw2WzCYrFIcHAwWbt2bYv7NHfu3FYRbE0mE1m8eDHh8/mEzWYToVBIhEIhYbPZhM/nk8cff9ytjWVr0eQQOD169MDAgQOxY8eOJnlNz5o1C3///Tdyc3Nvy/uaQqFQKF0Tq9UKvV4Pb29vt/U2mw1KpRKRkZEeuZ/RaITFYoFUKvVIe5TOw/Xr16FSqQAAQUFBTMzP1kKn04HD4UAoFLbo+rq6Opw5cwZlZWUAbvQ5JSWlwd9Ka9HktHwlJSWIiYlpcsPR0dEoLS1tUacoFAqF0vXhcrmNvvRKSko8GtdSKBRCKpWiqKioRTEdDQYDjh07hqysLJc6o9GIr776yhPd7Ja09rONjo5Gr169cOrUKbz99tt48803UVRU1OL2nnrqKRw9erTBerFY3GIBEQC8vb0xevRozJo1C7NmzcKoUaPaXEAEmiEkstlsWCyWJjdssVjAZtPU0BQKhUJpGdXV1diyZUuHaPfq1avo3bs3Ro4cib59+yItLc1JEVJbW4v58+d7uqvdgtZ6tiEhIaiqqgJwQ5PYp08frF27Fjk5Ofjkk0/Qt29fXLlypUV9/uijj5CWlob4+HisXbuW0VJ6Ap1Oh88++wzz58/HpEmTcNddd2H+/Pn4/PPPodPpPHafptDk7eb4+HjExsbi999/b1LDkyZNQl5eHrKzs2+rgxQKhULpmuzatavR+ry8PCxfvrzZWYNao93p06fDarVi8+bNUKvVWLZsGS5evIhDhw4hIiKi1TJkdQda69my2WyoVCoEBARg1qxZUKlU2L17N7y8vGAymXD//fdDKBTif//7X7P7zGazsW/fPvzyyy/Ytm0bamtrMWnSJDz66KO46667Wqwky8rKwrhx46DX65GamuqU/vDw4cMQi8XYu3evSxrWVqOpxosLFiwgfD6fXL9+/ZbnXr9+nfD5fPLII4+00FSSQqFQKF0dhzOBI5yKu6Ml3s2t0W57Jj/o6rTWs60fy9BdFqmTJ0+2OBRS/bbNZjP59ttvyYQJEwiHwyEhISHkpZdeIjk5Oc1utzUDgLeEJou6S5YsgcViwf3334/KysoGz6uqqsKMGTNgtVrx+OOPe0SQpVAoFErXIzg4GD/88APsdrvb4+zZsx2mXYPBAC6X61T20UcfYerUqUhNTcXVq1db1FdK6z5bR55jk8mEwMBAp7rAwEBUVFS0uG0HPB4PM2fOxJ49e5CXl4dHH30U27ZtQ8+ePZvd1qlTp/Dyyy+Dz+e71PH5fLz00ks4derUbfe5qTRZSBwwYACWLl2Ks2fPIiEhAf/+979x8OBB5OTkICcnB4cOHcLLL7+MhIQEpKen49lnn8WAAQNas+8UCoVC6cSkpKQ0KrCxWCyQpllEtXq7vXr1wpkzZ1zKN2zYgGnTpmHq1KnN7iflBq35bMeMGYMBAwagrq7ORdgsLCyEn59fi9t2R0REBFatWoXr169jz549zb7ex8cHOTk5DdZfu3YNPj4+t9PFZsG99Sn/xzvvvAOhUIj//Oc/ePPNN/Hmm2861RNCwOFwsGLFCrzxxhse7SiFQqFQuhb//Oc/GzXE79GjBw4ePNgh2p0+fTq2b9+O2bNnu9R9+OGHsNvt+OSTT5rdV0rrPdtXXnnF6X8vLy+n/3/55ReMGDGi2e0CQGRkJDgcToP1LBYL48aNa3a7jz76KObOnYt//etfGDduHAIDA8FisaBSqbBv3z6sXr0aS5cubVGfW0KTHVfqk5ubi82bN+P48eNOcYeGDRuGefPmITY21uMdpVAoFAqFQunqrF27Fu+//z5UKhWzXU4IQVBQEJYuXYrnn3++zfrSIiGRQqFQKBQKhdJ6tHUAcHdQIZFCoVAoFAqlE1BUVIRXXnkFmzZtapP73baQmJWVhYsXL7qUx8XFITk5+XaaplAoFAqFQqH8f86fP48BAwa0WTzOJjuu6PV6xMXFISQkBKdOnWICRf7vf//Da6+95nJ+UFAQcnJyXAxFKRQKhUKhUCiuNCUQfFvSZCHxm2++QWlpKb7++muXSOKEECcvIrVajffffx/bt2/HwoULPddbCoVCoVAolC7KPffcc8sQTQ5nlragyULirl27EBMTg9GjR7vUsVgsF1fzvXv34ueff6ZCIoVCoVAoFEoTCA4OxkcffYR77rnHbX1GRgZSUlLarD9NDqadkZHRrHhCQ4YMQUZGRkv6RKFQKBQKhdLtaK0A8y2lyZrEiooKhISEuJT369cPDz74oEt5YGBgo+n7KBQKhUKhUCj/R2sFmG8pTRYSuVwuzGazS/n06dMxffp0l3Kz2exiu0ihUCgUCoVCcc+tdmzFYjFSU1PbqDfN2G4OCgrClStXmtzwlStXEBQU1KJOUSgUCoVCoVDalyYLiXfeeScOHjzYpC3k8vJyHDhwAEOHDr2tzlEoFAqFQqFQ2ocmC4mPPPII9Ho95s2b53bb2YHZbMb8+fNhMpmwYMECj3SSQqFQKBQKhdK2NFlIHDlyJB588EH89ttvGDhwILZs2YKCggJYLBaYzWbk5+dj8+bNGDBgAPbs2YN//OMfSEtLa8WuUygUCoVCoVBai2al5TMajZg/fz6+/fbbBoM5EkIwY8YMbNmyBUKh0GMdpVAoFAqFQqG0HS3K3fznn39i06ZNOHnyJFQqFQghCAwMxNChQzF//nyMHTu2NfpKoVAoFAqFQmkjWiQkUigUCoVCoVC6Nk22SVy6dCkuXrzYmn1pV/Lz88FisTBx4sQGzzl58iRYLBbmzZvnVD5v3jywWCycPHnylvc5cuQInnvuOYwaNQoymcxte/U5duwYli9fjpSUFCgUCgiFQvTq1QsvvPAC1Gp1Ez9d12Tr1q1YtGgRBg4cCIFAABaLhS+//LLRa06dOoVp06bBz88PAoEA8fHx+Pe//w2DwdA2nQaQnp6OhQsXIi4uDmKxGCKRCLGxsZg9ezb27dvndO6qVavAYrGwY8eOBttbvHgxWCwWDh065FSelpYGFovl9mhsnHd1cnNzsWrVKkydOhWhoaFgsViIiopq8HzHd9DY0VbpRzMyMrB48WIkJCTA29sbfD4fwcHBGD9+PNavX4+qqiqXa1gsFnr16nXLtnNycrB69WqMHDkSISEh4PP5CA8Px5w5c5oV/qyrodPpsHXrVsycORPx8fEQiUSQy+VITU3F9u3bG7zObrfjww8/RL9+/SASieDv74+ZM2ciJyfH5dzi4mKsX78e48ePR0REBPh8PoKCgnDffffh1KlTrfnx3NKa4wwANmzYgPnz56Nfv37gcrlu56+bUalUeOSRRxAcHAyhUIj4+Hi89tprjTrSdgeUSiUWLVrEjJuQkBDMnz8fRUVFHmm/ycG0P/jgA2zYsAEDBw7EwoUL8cADD8Db29sjnehObNq0CVu2bIGXlxciIiJQV1fX6Pn3338/KisrMXz4cMyZM4f5Ma1btw4//PADjh8/joCAgDbqfcfiX//6FwoKCuDn54fg4GAUFBQ0ev6PP/6If/zjH+BwOLjvvvsQFBSEv/76C6+//joOHDiAP//8EwKBoNX6a7fb8dxzz+G9994Dl8vF6NGjMXXqVPB4POTl5WH37t3YunUrXnvtNbz88sseu+/NedWBG1H7uytHjx7Fq6++Cg6Hg969e0OlUjV6fmMOeJ9//jmKi4sxYcIED/fSGbvdjueffx7vvPMOuFwuRo4cifHjx8PLywvl5eU4fvw4nn32Wfz73/9GXl4e/Pz8mn2Pl19+Gd9++y0SExMxbdo0eHt748KFC/j666/x/fff448//mhWatauwtGjRzF79mwoFAqMGTMG9913H8rLy/Hjjz/iwQcfxPHjx7FhwwaX6xYvXozPPvsMCQkJeOqpp1BWVoZvv/0We/fuxfHjx5GQkMCcu2HDBqxduxaxsbEYN24cAgICkJOTg507d2Lnzp3Yvn07Zs6c2eqftS3GGQA8/fTTAG7kKfb397/lb1ClUmHw4MEoKirCPffcg/j4eBw7dgyvvPIKTpw4gd27d3fL5B25ubkYOnQoysvLMW7cOPzjH/9ATk4OtmzZgt9++w3Hjx9HbGzs7d2ENJEPPviAJCUlERaLRdhsNhGLxWTu3LnkyJEjTW2iQ3P9+nUCgEyYMKHBc06cOEEAkLlz5zqVz507lwAgJ06cuOV9Tp8+TS5evEisVmuD7dXnrbfeIiUlJU5ldrudPP744wQAeeKJJ255z67Kvn37SH5+PiGEkDVr1hAAZPPmzW7P1ev1xM/Pj/B4PHLmzBmm3G63kyVLlhAAZM2aNa3a3xUrVhAAJCkpiVy7ds1tH9etW0deeOEFpuyVV14hAMj27dsbbHfRokUEADl48KBTeWpqKmnGT7zbkJubS06cOEH0ej0hhBCBQEAiIyOb3Y5KpSJcLpcoFApiMpk83EtnXnzxRQKADBw40O3YIYSQv//+m6SlpZGioiKncgCkZ8+et7zH5s2bSUZGhkv59u3bCQCSkJDQss53cjIyMsi2bduI2Wx2KlepVCQyMpIAIH///bdT3YEDBwgAMmLECGI0Gpny/fv3ExaLRUaOHOl0/g8//OD2XXrkyBHC4/GIr6+vUzutRVuMM0II+fXXX0lpaSkhpOH5qz5z5swhAMjHH3/MlNntdubdu2nTpibdt6sxefJkAoC8//77TuXffffdLeWZptLsN0hGRgZ58skniUKhYATGuLg4smbNGhdhpjPRVkJiU9prCiUlJQQA6dOnT5Ov+eKLL8jUqVNJZGQkEQgExMfHh4wfP54cOHDA6bzDhw8TAGTBggVu2ykqKiJsNpuMHj3aqfz8+f/H3pnHRVW9f/wzOwMM+y67yqKCC5jiLgqmmUummYlbmqYtpmaZ33LJva+paVmpaeWWprlkmSsqgaYoueAKiA77NgwDw8wwc35/+Jv7ZWTYhhkY4Lxfr/tSzj333HPnPvfc557nOc/zLxk6dCixtrYmNjY2ZOjQoeTWrVvM75OWllbv66wrtSmJp0+fJgDI2LFjq+wrKioiAIiPjw/RaDQm6d/Dhw8Jh8Mhjo6OJDs7u8a6lV8G5qAk3r9/n3z44Yeka9euxMHBgQgEAtK+fXvy0UcfkZKSEp26AwcOJCwWi6Snp+tta/r06QSAzgtRpVKRVatWEX9/fyIQCEjbtm3JqlWrSEpKisHPR30wVElcs2YNAUDmzp1r/E5V4sGDB4TD4RAXFxeSl5dXY12NRkMqKip0yurz8q6OgIAAAqDW82s5d+4cmTp1KgkICCBWVlbEysqKhIWFke+++06nXmlpKbG2tiZt27attq327dsTa2trUlpaypTl5eWRGTNmEGdnZyIUCkl4eDg5fPgw2blzZ43jgLFZtWoVAUC++OILnfLXX3+dACAXLlyocsyLL75IAJD79+/X6RzR0dEEALl69apR+lwdTSVntSmJUqmUCAQC4u/vX2V8zszMJGw2m0RERNTpXBkZGeSzzz4jPXr0IM7OzoTP5xMfHx/y9ttvk5ycHJ26U6dOrTJWVWbFihUEAPnpp590yr/99lvSoUMHIhAIiKenJ/nwww+JXC4nAEj//v3r1M+6IJfLCZfLJa6urnrfW126dCEASEpKSoPOU+/52c6dO2Pz5s3IysrC/v37ERUVhdTUVHzyySfw8fHBiBEjcPToUajV6vo2TakHPB4PwLOc2nVlzpw5yMnJweDBg/HBBx9g+PDhSEhIwODBg3H06FGmXt++feHr64tDhw6hvLy8Sjt79uyBRqNBTEwMU/bvv/+iT58+OHXqFIYOHYo5c+ZArVajT58+SEtLa8CVGoecnBwAgJ+fX5V9dnZ2sLe3R3p6OlJTU01y/l27dkGtVmPmzJlwdXWtsa6xTd779+/H6tWr8dVXXyEhIaHexx8+fBg7duyAv78/Jk+ejFmzZsHBwQFr165FVFQUVCoVUzcmJgaEEOzZs6dKOwqFAr/++it8fX3Rp08fpnzatGn45JNPwGKxMGfOHLz44ovYuHEj5s6da9D1NhY//PADgGeJBkxJZdmpzbzHYrHA4XCM3of6jjdr167FxYsX0b17d7zzzjuYOHEi8vPzMXPmTMyfP5+pZ2lpiVdeeQUpKSl6ZfPKlSt4+PAhxowZA0tLSwCATCZD//79sW3bNgQGBuL9999HcHAwXn/9dRw+fNgIV1t3qvtdYmNjYWVlhd69e1c5RuuacOHChQadw9iYg5zpIyEhAQqFAlFRUVVC77m7uyMkJARXrlzR+656nosXL2L9+vVwdXXF66+/jnfffRdt27bF1q1bERERgeLiYqau9v22e/duvW3t2bMHVlZWGD16NFP22WefYdasWSgqKsJbb72FsWPH4uDBgyZxFSgoKEBFRQV8fHz0hiTUvuvOnz/foPMYLHU8Hg/jxo3DuHHjkJGRgZ07d2LXrl34/fffceLECTg7O2PSpElYt25dgzrY2Dx69AhLly7Vu08sFjduZ2pA+4KKjo6u8zHJyclVlKSsrCyEh4fjww8/xMiRIwE8GwDeeOMNrFy5EsePH8fYsWN1jtmzZw+EQiHGjBnDlL3zzjsoKSnBwYMH8eqrrzLlS5cuxbJly6r0RSKRYOPGjXXuu7YtQ3F2dgYAvQprcXExioqKAAAPHjxouA+HHv7++28AQGRkpEHH//rrr9UuHrh27VqNx77++us6f3fv3h2//PKLXoVZHzExMZg3bx74fL5O+fLly7FkyRIcOHAAb7zxBoBnPrRz5szB7t27sWjRIp36v//+OyQSCd555x1mUDt79ix+/vlnhIeH4+LFixAKhQCe+Zt27dpVb3+OHDmCpKSkOvUdeOZTaOzA/pcuXcKDBw/Qs2dPdOzY0ahtP49WeRo4cKBJz1Md//zzD+7cuYPu3bvDzs6uTsds3bq1inxVVFRg2LBh2LRpE95//314e3sDeCZfP/30E3bv3o2IiAidY7Qv6MofpGvXrkVycjLmzJmDLVu2MOXTpk2r9jfauHFjvRb6TZkypcbFTACgVqvx008/gcVi6YR9Ky0tRVZWFjp16qRXkWrfvj0A6F3A8jxPnjzBmTNn4ObmhpCQkDr33xCaWs6qQ/s7aX+352nfvj3+/fdfpKam6vh56iMyMhLZ2dmwtrbWKf/pp58wefJkbNmyBYsXLwbwbNzw8vLCwYMHsXnzZp3xLzExEXfv3sXEiROZth48eIBVq1bB29sb169fh6OjI4Bn42TPnj319ic2NrbWBTuV6dKlC0aNGgUAsLe3B4fDQXp6OgghVRRF7bvuwYMHdW5fLw2ah9TDhQsXSJ8+fRhTdHNBa26uy9bU5uYbN24QS0vLOpkF6sK7775LADD+fYQQcu/ePQKAjBgxQqduUlISAUDGjx/PlD1+/JgAIF27dq3SdmlpKXFwcKhibq7P763daqI2c3NJSQmxsbEhPB6PXL9+Xe/1AyB79+6t8TyGEhQURACQe/fu1es4rbm5Ltvz5poNGzaQP//8k2RlZZHS0lKSlJTE+Pb4+/vrmO8MoaCggAAgU6ZM0Sl/7bXXCIAqv/OoUaOq/AZTpkwhAMjRo0ertK+9p9U9b3XdlixZUuN1GGJu1vZh+/bt9TrOEIKDg6uVnbNnz5IlS5bobJcuXdKpgwaYmyUSCQkKCiJsNrtGn7G6cujQIQKA7Nq1iylTq9XEw8ODODk56fj9qVQq4uzsTNq0aUPUajVT7uvrSwQCAcnNza3S/pAhQ/SOA1rfQUOfJX1ofYyfd8vJyMggAEjv3r31Hnfx4kUCgLz11ls1tq9UKkm/fv30mjRNQVPJWW3m5pUrVxIAZNu2bXr3T5s2jQAg8fHx9T63Fo1GQ2xsbMiAAQN0yj/66CMCgBw+fFinfO7cuQQAOXnyJFO2dOlSvf6BhPzPr/d5c3N9xnd9Y2FkZCQBQLZs2aJTrn3O6iJntWE0JbGkpIRs376d9O7dm7DZbMJisYhIJDJW8yanufgkpqamkjZt2hCBQFDFl7A2UlJSyPTp0xnfr+cF8PmHLDw8nPB4PFJQUMCUzZ8/nwAgJ06cYMqOHj1KAJA5c+boPe/AgQOrKInGpjYlkRBCtm/fTgAQgUBA3njjDTJ//nwSERFB+Hw+o8T98ssvJulfQ5VEQ3wSq2PChAl6B5bq0Gg0ZMeOHaRv377E3t6esNlsHbmJjo7Wqf/7778TAGTevHlMWUFBAeHz+aR79+46dbt27UoA/b5uWt9Yc/NJLC4uJpaWlsTa2rqKT6YpqEl2Fi9eXOU5fn4BlqEvb7lczryEVq5cWa9jpVIp+eyzz0hoaCixsrKq0sdVq1bp1F+wYAEBQI4dO8aUHT9+nAAgH374IVNWXFxMgOp9sZctW1brOGAMvvvuO+bD+HkZMIaSqFarycSJEwkAMmPGDKP2vTqaSs4aW0k8dOgQiY6OJk5OToTD4ehcU0BAgE7d27dvEwDklVdeYcoqKiqIq6srcXNz0/HLHD16NAH0+46mp6frVRIbSlJSErG2tmZ0lw8//JCMHj2asNlsEhoaSgCQt99+u0HnaPCa8QsXLmDKlClwd3fHW2+9hfj4ePTo0QPbtm1DZmZmQ5unVCI9PR0DBw5EXl4efv3113qZBR49eoTw8HDs3LkT/v7+mDVrFj799FMsWbIE/fv3B/DMZ6wyMTExUKlUOHDgAIBn4RH27dsHFxcXHTO3NoyP1qT7PLX54DUWb775Jv744w9ERETg6NGj+Oabb8DlcnH27FkmJEx119BQ3NzcADyLh9bUaGP6aU3gtfHee+/hzTffxOPHjzFixAgsXLgQS5YsYULrPC83Q4YMgYuLC/bt2weNRgMAOHDgAJRKpY7ZEHgmO2w2mzHNVMZc5OZ59u3bh7KyMrz22mtVzFamQPs76JOdFStWgDz72MfOnTuNdk6FQoHRo0fj3LlzWLRoET755JM6H6tUKjFgwAAsX74cHA4HMTExWLx4MZYsWYLJkycz7VdGKxeVfVn1mZrNYazZuXMnZs2ahZCQEJw+fbqKDNja2gKAjn9bZbTXoK33PIQQzJgxA7t378bEiRPx7bffGrH31dMUclYXGvp7Vmb9+vUYM2YMbty4gejoaMyfP58Zy2xtbavIZceOHdG1a1ecOHGCcVc4ffo0cnJyMGHCBB13gppk01Ry2blzZ1y9ehXjxo3D9evXsWnTJty/fx/fffcd89w09J1mkE+iWCzGrl27sGvXLqSlpYEQAmdnZ8ycORNvvvkmgoODG9QpSlUeP36MgQMHIjMzEwcPHsTw4cPrdfyGDRtQVFSE3bt3M/5jWmbNmqXXiXr8+PGYP38+du/ejVmzZuHcuXPIzMzE+++/r+NErY2XmZeXp/fc2kUjlWlsn0QtQ4cOxdChQ6uUx8TEgM1mo1u3bg0+hz569+6N2NhYnD171mC/RGOhdUovKyurtW5ubi6+/vprhIaGIiEhgVk8ADyLXabP35TL5WL8+PH46quvcO7cOQwePBi7d+9myitjY2MDjUaDgoKCKs7y+uQGaHqfxB07dgAw/YIVLb169cKFCxdw/vz5RpGd8vJyjBo1Cn/99RcWLlyIVatW1ev4o0eP4vr165g+fTq2bdums2///v348ccfqxwTGhqK0NBQHDt2DCUlJQCAY8eOoXPnzjq+eIaMNYDxfBJ/+OEHzJgxAx06dMDZs2f1ftxYWVnB3d0daWlpUKvVVfwSa/Kx02g0mD59Onbu3InXX38du3btarT4f40tZ3WlNh/Ohw8fgs1mw9/fv8Z2Kioq8Pnnn8PDwwNJSUk6yhMhpNr1E1qf7F9//RXTp0/X+/EC6Mqmj4+Pzr7q5LIhPolagoKC8Msvv1Spq03SER4eXuf29VLXKUeFQkH2799PoqOjCZfLJSwWi3C5XDJs2DBy6NAholKpGjSl2dSYs7k5LS2N+Pj4EB6PV8U3oq5ofXWkUqlOuVqtJp06dap2un/YsGGExWKR1NRU5jqfn05vDj6JNREXF0cAkGHDhtX72LqiDYHj5OSk15eqMsYKgVMd33//PQFA3n///VrramW0sulYizYWlz4Tyj///MPIdmpqKmGxWOSll16qUq+5+STevHmzRnOnKbh37x5hs9m1+iBrw780xAwol8uZsWLBggUG9Vd73yqbjrXMnj272nuybt065hnWXsvzoWUIaTqfxB07dhAWi0U6dOhQJVzK84wfP54A9QuBo1armbArr732WpUQM6amMeWsMrWNX8XFxUYJgZOVlVXFdKxFO17pGweysrIIh8Mh/fv3JzKZjFhZWel9/pvCJ7E6pFIpcXBwIA4ODkQul9fpmOqos5Lo4ODA+Bq2a9eOrFy5kmRkZDTo5OaEuSqJWgWRy+WSQ4cO1av9yrz11lsEAPnjjz90yrVxvqp7SLXC/cknnxCRSESCgoL0tt+7d28CgBw8eFCnXPvgPK8kGpu6KInFxcVVyjIyMkhQUBDhcrkkMTHRZP0j5H+O7mFhYSQ1NbXKfrlcTtavX08+/vhjpsxQJTElJUVv3NLk5GTi7OxcZ3nVxuPs2bOnzuKBp0+fEn9//xr9bAIDA4lIJGKue//+/VXqaONXhoeH6wxmWVlZxM3NrV4Do6HUR0l8//33CQDy5ZdfmrRPz6P12aspyPGGDRsa9PKWy+VMTD59HwV1Ze/evQQAWbhwoU55bGws4fF41SqJGRkZhM1mk0GDBpHIyEjCZrP1vmO0/nHP+0CfP3+eGWuM7ZO4fft2wmKxSHBwcK1xTgnRDaZdOdB6dcG01Wo188E0duzYJpt0aQw5e57GCqatVquJUCgkvr6+Oov2CgsLSY8ePapVEgl59vHBYrEY/8g1a9ZUqaNVsn18fEh+fj5TLpPJmIkYY/sklpWVVZGV8vJyMnbs2GoV1vpSZ3OzXC7HhAkT8Oabbxo9nERL4fPPP6/W/r98+XJ4e3sjLi4O27dvB/A/k0lcXBwzNRwUFISPP/6YOW7AgAFIT09Hz549cfPmTdy8ebNK23Uxw86aNQs7d+7EK6+8gtdeew2Ojo64fPkyrl+/jpdeegknTpzQe5w2PdcXX3wBlUpVZYpdy+bNm9GvXz+MHz8eY8aMQdu2bXH9+nVcvnwZ/fr1w8WLF41uNtm+fTvi4uIAALdu3WLKtNP3o0aN0pma/+qrr7B792706dMHLi4uePr0KY4ePYqysjLs2LHDZKZmLStWrEB5eTk2bNiAwMBAREZGolOnTuDxeEhLS8OZM2dQUFCAFStWNPhcFy9exIwZMzBw4EC0bdsWIpEIDx8+xIkTJ6BSqfDZZ59VG5ahMu7u7hgzZgwOHTqE8PBwDBo0CDk5Ofj9998RGRlZY1zJmJgY/Oc//8F///tf2NjYYMSIEVXqDB48GG+88Qb27NmDkJAQjBw5EgqFAgcOHECPHj1w/Phxo8tNfn4+FixYwPytUqmQn5+vk0NdXw5wpVKJ3bt3g8/nV/scmIo1a9ZApVJh06ZNCAwMRP/+/REaGsqkS0tKSsK1a9dgY2OD0NDQKsdnZWVVmyPe29sby5cvx6xZs3Dq1Cm4ublBJBLpHVfqEhrm5Zdfhq+vL9atW4fbt2+jU6dOuH//Pn7//XeMGjUKhw4d0nuch4cHIiMjce7cOQDAoEGD4OHhUaXeRx99hEOHDuHrr7/GzZs30adPH4jFYhw4cAAvv/yy0WXm3LlzmDFjBggh6NevH7Zu3VqlzvNmwIEDB2L69OnYvn07unbtipdeeolJy2djY1OljeXLl2PXrl2wtrZGQECA3jFg1KhR6NKli9GuSx+NIWfa82hDemlD76xZs4Z57qZPn64TS3XNmjU4f/485syZgzNnziAgIACXLl3C33//jSFDhjC+rjXBZrMxe/ZsrF+/Hp07d8bLL78MqVSKP//8Ez4+PnplTUtMTAz++usvLF26FGw2u4rLFgAEBgbi448/xqpVqxASEoKxY8eCy+Xi8OHDCAkJwe3bt40+liUmJuKVV15BVFQUvLy8IJVKceLECTx58gQzZszAu+++2/CT1FWblEgkDdZIzRljzCTWtN24cYMQ8r+p+uq25780amu3HreQnD9/nvTu3ZuIRCJiZ2dHhg0bRhITE5nZquq+5LQmEBaLpRMm53lu3LhBhgwZQqytrYlIJGIyrgwfPpwAIEVFRXXua12o7Xd/frbi7NmzZPDgwcTFxYXweDzi5uZGXnvttSqhWkzN1atXybRp00i7du2IUCgkAoGA+Pr6ktdff52cOnVKp66hM4n//vsviYmJIcHBwcTW1paJzD9ixAjy119/1au/JSUlZP78+YyZr3379uTzzz8nSqWyxq/jx48fExaLRQCQqVOnVtu+SqUin3/+OfHz8yN8Pp/4+/uTVatWkStXrhCgbmbx+lAXVwd9/PLLLwQAGTdunFH7Ux+uXbtGpk+fzmQy4fF4xNXVlQwePJh8+eWXes2EtV1r586dCSH/y9BT01ZXl4bU1FQyZswY4uzsTCwtLUn37t3J/v37mdm+6lwAfvzxR+ZcP/74Y7Xt5+bmkjfffJM4OTkRCwsLEhYWRg4fPkz++9//EgDkt99+q1M/60JtY7a+dwIhz2auvvrqK9KxY0ciEAiIo6MjefXVV/VmWqnLO6SxssgQYlo5I6R2WdN3rZmZmWTatGnE1dWV8Pl80q5dO7Js2bJ6pStUKpVk5cqVpH379kQgEBBvb28yb948UlJSQnx8fKqdSdRmBgJABg4cWOM5vvnmGxIcHEz4fD7x9PQkCxYsIE+fPiUAyMiRI+vc17qQnp5Oxo4dS7y8vAifzyd2dnYkMjKS/Prrr0Y7B4sQQmrQISmUBqFWq9G2bVvI5fJqnXcpFH1s374dM2bMwDfffIO33367qbtDaQZMnDgRe/bsQXJyMl1ASTEbzpw5g6ioKCxcuBBr165t6u7Ui8ZZNkVp8VRUVCA/P79K+Zo1a5Cenl5lRRaFoiU7OxvPf6tmZGRgxYoV4HA49V7JT2n5ZGVlVSm7cOEC9u/fj8DAQKogUpqEvLy8KimJJRIJk32qOb4HTZsMktJqkMlkaNOmDaKiohAQEACVSoUrV67g6tWrcHd3N0r4GkrLZM2aNThx4gT69u0LFxcXPHnyBL///jtKSkqwdOlSeHl5NXUXKWbGsGHDIBQK0aVLF1hZWSE5ORknT54Eh8PB5s2bm7p7lFbKnj178N///heRkZHw8PBAVlYWTp48idzcXEyZMqVK2snmADU3U4yCUqnE3LlzmViK5eXlcHd3x9ChQ/Hpp5+iTZs2Td1Fiply8uRJfPnll/j3339RVFQECwsLhIaGYvbs2ZgwYUJTd49ihmzcuBF79uxBSkoKSkpKYGdnh969e2PRokXo0aNHU3eP0kr5559/sHLlSly9ehWFhYXgcDgIDg7GlClTMHv27EaLeWlMqJJIoVAoFAqFQqlC81NrKRQKhUKhUCgmxyCfRA6Hg6VLl+LTTz+tts7atWuxePFiVFRUGNy55oJGo0FmZiZEIhFYLFZTd6fVQghBSUkJPDw8muW0vhYqT+YBlSeKMaHyRDEmjSVPBimJ5P8TfdelXmsgMzOTOtebEU+fPoWnp2dTd8NgqDyZF1SeKMaEyhPFmJhanky2ujkvLw9CodBUzZsVIpEIwLObpU3y3dyQSCRIS0tDfn4+VCoVeDwenJyc4OfnBzs7u6buXp2QSqXw8vJi7kdzpSXIU3OiOtl3cnJCp06dqDxR6gWVJ4oxaWp5qrOS+NNPP+n8nZSUVKUMeBY8WSwWY+fOnejUqVPDe9gM0E6529jYNMuHRiKR4OHDh5DJZHB1dYVAIIBCoUBBQQEePnyIsLCwZqMoAmj2JpDmLk/NiZpkv7i4GACVJ0rdofJEMSbmIE91VhKnTJnCdIbFYuHo0aM4evRolXpaE7NQKKSx8ZoBhBCkpKRAJpPpTFkLhUJ4enpCLBYjNTUVXbt2bfaDG4VSmdpk/8GDB03YO0pzg8oTxZiYizzVWUncuXMngGcdnzZtGkaNGoWRI0dWqcfhcODg4ICIiAjY29sbr6cUkyCTyZCbmwtHR0e9+x0dHZGTkwOZTNbszSQUSmVqk30HB4dG7hGlOUPliWJMzEWe6qwkTp48mfn/hQsXMHr0aIwYMcIknaI0HiqVCiqVCgKBQO9+Pp/P1KFQWhK1yT6PxzO47dWrV+OTTz7B+++/j40bNwJ49oG9bNkyfP/99ygqKkKPHj3w9ddfo2PHjsxxCoUCCxYswL59+yCXyzFo0CB88803OjMJRUVFeO+993Ds2DEAwIgRI7B58+Zm5RLSEjGlPFFaH+YiTwatm965cydVEFsIPB4PPB4PCoVC736lUsnUoVBaErXJvqEfRlevXsX333+P0NBQnfJ169bhyy+/xJYtW3D16lW4ubkhKioKJSUlTJ25c+fit99+w/79+xEXFweZTIbhw4fr5IOdMGECkpKScPLkSZw8eRJJSUmIiYkxqK8U42EqeaK0TsxFngxa3fzkyZM61/X29jbkFJRGwtraGi4uLhCLxXqX0RcUFMDLywvW1tZN0DsKxXTUJvuFhYX1blMmk+GNN97Atm3bsGLFCqacEIKNGzdi8eLFeOWVVwAAP/74I1xdXbF3717MnDkTxcXF2LFjB37++WcMHjwYALB79254eXnhzJkzGDJkCO7evYuTJ0/i8uXLTPq5bdu2ISIiAvfv30dgYKAhPwXFCJhCniitF3ORJ4OURF9f3zotYmCxWK0imHZzhsVioW3btpBIJBCLxXB0dASfz4dSqURBQQGsra3h7+9PF61QWhy1yb6VlVW925wzZw5eeuklDB48WEdJTEtLQ3Z2NqKjo5kygUCA/v37Iz4+HjNnzkRiYiJUKpVOHQ8PD3Tq1Anx8fEYMmQIEhISYGtrq5OfuGfPnrC1tUV8fDwCAwOhUCh0Zh+kUmm9r4NSf0whT5TWi7nIk0FK4qRJk/QqDcXFxfj333+RlpaG/v37w9fXt6H9ozQCdnZ2CAsLQ0pKCnJzc5lYTF5eXvD396e+TpQWS02y7+TkVK+29u/fj+vXr+Pq1atV9mVnZwMAXF1ddcpdXV2Rnp7O1OHz+VUW/Lm6ujLHZ2dnw8XFpUr7Li4uTJ3Vq1dj2bJl9eo7xTgYU54oFHOQJ4OUxF27dlW7jxCC9evXY926ddixY4eh/aI0MnZ2dujWrRtkMhkjiNbW1nQGkdLiqU72K/sK1sbTp0/x/vvv49SpU7CwsKi23vPPEyGk1mfs+Tr66leus2jRIsybN4/Zpw0yT2kcjCFPFIqWppYnoyf8Y7FYWLBgATp27IgPP/zQ2M1TTAiLxYJIJIKDgwPNy0lpVTRU9hMTE5Gbm4uwsDBwuVxwuVxcuHABX331FbhcLjODqJ3t05Kbm8vsc3Nzg1KpRFFRUY11cnJyqpw/Ly+PqSMQCJhAxzTgcdNAx1KKMWlKeTJZVujw8HCcO3fOVM1TKBSK2TBo0CDcunULSUlJzBYeHo433ngDSUlJ8Pf3h5ubG06fPs0co1QqceHCBfTq1QsAEBYWBh6Pp1MnKysLt2/fZupERESguLgY//zzD1PnypUrKC4uZupQKBSKsTBZ7uaUlBS6aIVCobQKRCJRlTSkVlZWcHR0ZMrnzp2LVatWoX379mjfvj1WrVoFS0tLTJgwAQBga2uLN998E/Pnz4ejoyMcHBywYMEChISEMKudg4OD8eKLL2LGjBn47rvvAABvvfUWhg8fTlc2mxiNRoPs7GzI5XIIhUK4ubmBzTbZPAuFYhYYVcI1Gg2ePn2Kzz//HEePHkVERIQxm6dQTMbq1avBYrEwd+5cpowQgqVLl8LDwwNCoRADBgzAnTt3dI5TKBR499134eTkBCsrK4wYMQJisVinTlFREWJiYmBrawtbW1vExMRAIpE0wlVRzImFCxdi7ty5mD17NsLDw5GRkYFTp07pZDLasGEDRo0ahXHjxqF3796wtLTE8ePHweFwmDp79uxBSEgIoqOjER0djdDQUPz8889NcUmthvT0dOzduxfbt2/Hzp07sX37duzdu5dZdGRq6PhEaSpYRJtsuR6w2ewabeKEENjZ2eH8+fPo3LlzgzrYHJBKpbC1tUVxcTH1/2lCDL0PV69exbhx42BjY4OBAwcyGTLWrl2LlStXYteuXQgICMCKFStw8eJF3L9/n3mxv/322zh+/Dh27doFR0dHzJ8/H4WFhUhMTGRe7EOHDoVYLMb3338P4NnMj6+vL44fP27U66AYl5ZyH1rKdTQV6enpOHDgAIqKiuDp6QlLS0uUlZVBLBbD3t4e48aNg4+PT63t0PGJYkwa6z4YZG7u16+fXiWRzWbD3t4e4eHhmDp1apVwDxSKuWEOwY9pXDsKxTzRaDS4dOkSioqK0KFDB6bcxsYGHTp0QHJyMuLi4uDl5WUS0zMdnyhNjUFSHRsbi/Pnz1fZzp49i19//RUff/yxyRVEfdPvU6ZMAYvF0tl69uypcxydfqdUpnLw48rUFvwYQK3BjwHUGvwYeCbLWlmztbWl4UooFDMhOzsbqampejNeAICnpydSUlKqrFo3FnR8ojQ1zdLrtrrcqADw4osvIisri9n++OMPnf00NypFizb48erVq6vsqyn4ceXAxsYIfrxo0SIUFxcz29OnTxt+cRQKpcHI5XIolUpYWlrq3S8UCqFUKiGXy41+bjo+UcyBBq9ujo+PR1JSEmMX79KlC3r37m2Mvumluul3LQKBAG5ubnqPpdPvFC3mFPxYIBBAIBDUp/sUCqUREAqF4PP5KCsr0+v3JZfLwefzIRQKjXpeOj5RzAWDZxKvXLmCoKAg9O3bF++++y4WL16M9957D/369UNQUBASEhKM2U+G6qbftcTGxsLFxQUBAQGYMWMGcnNzmX10+p2ixZyCH1MoFPPEzc0N/v7+VVyStIjFYrRt27baiQlDoeMTxVwwSEm8e/cuBg8ejAcPHiA6OhqrVq3Czp07sXr1agwZMgQPHjzAkCFDkJycbNTO1jT9DjxbpbVnzx6cO3cO69evx9WrVxEZGcnM+tHpd4oWGvyYQqHUBpvNRt++fWFvb4/k5GRIpVKoVCpIpVIkJyfD3t4effr0MfqiFTo+UcwFg8zNy5Ytg1KpxF9//YWoqCidfQsXLsSZM2fw0ksvYfny5di/f79ROlqX6ffXXnuN+X+nTp0QHh4OHx8fnDhxglkBpg86/d76oMGPKRRKXfDx8cG4ceNw6dIlpKamQqlUgs/no2PHjujTp0+dwt/UFzo+UcwFg5TE8+fP49VXX62iIGoZPHgwxowZg7Nnzzaoc5WpPP2uRa1W4+LFi9iyZQsUCoVOwFkAcHd3h4+PDx4+fAhAd/q98mxibm4u89VEp98pWhYuXAi5XI7Zs2ejqKgIPXr00Bv8mMvlYty4cZDL5Rg0aBB27dpVJfjxe++9x7g5jBgxAlu2bGn062luEEKqJLWnOXApTYGPjw+8vLzMKuMKHZ8ojYFBwbQtLCwwf/58rFy5sto6ixcvxvr161FeXt6gDmopKSmpEt1+6tSpCAoKwkcffVTlqwsACgoK0KZNG3z//feYNGkSiouL4ezsjN27d2PcuHEAnk2/e3p64o8//mAWrnTo0AFXrlzBCy+8AODZ9HvPnj1x7949vV9XNLioedBS7kNLuY6GIJFIkJKSgtzcXEZJdHFxQdu2bWFnZ9cofWgp96GlXEdzp6Xch5ZyHc0dsw6m7eHhgcuXL9dY58qVK/Dw8DCoU/qobfpdJpNh6dKlGDNmDNzd3fH48WN88skncHJywujRowHQ6XcKpTkgkUiQmJgImUwGR0dHCAQCKBQKiMViSCQShIWFNZqiSKFQKK0Zg+bKR44cidjYWHz66adVZgrLy8uxZMkSnD9/HiNHjjRKJ+sCh8PBrVu3MHLkSAQEBGDy5MkICAhAQkICzY1KoTQTNBoNbt68iaysLNjb28PCwgJsNhtCoRCenp6QyWRITU2FAQYQCoVCodQTg8zNhYWF6NGjB1JTU+Ho6IgXXngBrq6uyMnJwdWrV5GXlwd/f3/8888/cHBwMEW/zQo6/W4etJT70FKuo75IJBLcvHkTsbGx4PP5sLS0hIODAzw9PZkPPblcjpKSEvTp00fn488UtJT70FKuo7nTUu5DS7mO5o5Zm5sdHBxw5coVfPjhh9i/f79OVhMLCwtMnToVa9eubRUKIoVCaThaE3NWVhZ4PB7c3NxQUVGBnJwclJSUIDg4GCKRCHw+HyqVCiqVqqm7TKFQKC0egzOuODg4YMeOHfj2229x7949SKVS2NjYICgoCDwez5h9pFAoLRhCCFJSUiCTyeDt7Y3CwkKo1WpYWFjAwsICOTk5EIvFCAoKglKpBI/Ho2MMhUKhNAINXr/P4/EQEhKC3r17IyQkhA7eFAqlXshkMuTm5sLR0ZExMUskEma/ra0tCgsLUVZWhoKCAri6usLa2rrpOqyHrVu3IjQ0FDY2NrCxsUFERAT+/PNPZj8hBEuXLoWHhweEQiEGDBiAO3fu6LShUCjw7rvvwsnJCVZWVhgxYkSVTB9FRUWIiYlhsj3FxMTo/FYU/Wg0GmRmZiIlJQWZmZnQaDRN3SUKpVnQdEGeKBQKBWDMxwKBACwWC56enrC0tEROTg4T/7SsrAxPnjyBtbU1/P39zS5eoqenJ9asWYNr167h2rVriIyMxMiRIxlFcN26dfjyyy+xZcsWXL16FW5uboiKikJJSQnTxty5c/Hbb79h//79iIuLg0wmw/Dhw6FWq5k6EyZMQFJSEk6ePImTJ08iKSkJMTExjX69zYn09HTs3r0bGzZswPr167Fhwwbs3r27Skg1CoVSFYPNzWfOnMGXX36Jq1evQiKR6P0yY7FYqKioaFAHKRRKy0ZrPlYoFBAKhRCJRAgODoZYLEZhYSFKS0uhUqng4+ODkJAQswx/8/LLL+v8vXLlSmzduhWXL19Ghw4dsHHjRixevJjJ/PTjjz/C1dUVe/fuxcyZM1FcXIwdO3bg559/ZsJx7d69G15eXjhz5gwTw/XkyZO4fPkyk1t+27ZtiIiIwP3795kQXQqFgklFCjxzcG+tpKen47vvvsPt27ehVqvBZrOh0Whw//593Lt3DzNnzjRJxhQKpaVgkJJ46NAhvPbaa9BoNPDx8UFQUBC4XIP1TQqF0grRZlRRKpWwsrJCfn4+vLy8ADyLixoUFMTMIPr4+KB3795NmuGirqjVahw8eBClpaWIiIhAWloasrOzmYwWwLPUnv3790d8fDxmzpyJxMREqFQqnToeHh7o1KkT4uPjMWTIECQkJMDW1pZREAGgZ8+esLW1RXx8PKMkrl69GsuWLWu8CzZTNBoNDh8+jISEBFhaWsLKygosFguEEJSWliIhIQEuLi547733moVcUShNgUGa3fLlyyEUCnH06FFERkYau08UCqWF83xGFYVCgfz8fJSWlsLHxwd8Pp9Joenu7o6QkBCzf5HfunULERERKC8vh7W1NX777Td06NAB8fHxAFAlraerqytj8szOzgafz9dJF6qtk52dzdRxcXGpcl4XFxemDgAsWrQI8+bNY/6WSqWM8t2ayMzMRFxcHFQqFUpLSyEWi5nsPfb29qioqMClS5fw6quvwtPTs6m7SzFjWnOKUIOUxPv37yMmJoYqiBQKpd5Ul1FFqVSiuLgYWVlZEAgE4PF48PLygr+/v1mamJ8nMDAQSUlJkEgkOHToECZPnowLFy4w+59/qRBCan3RPF9HX/3n6wgEAggEAkMvo8Xw5MkTPH36FKWlpZBKpWCxWMxMYmFhIWxsbKBUKvHkyROqJFKqxRxShDYlBn2aOzk5wdLS0th9oVAaDboatWmoHO7G09MTQqGQyagSFBQEDw8PuLm5oXfv3ujTpw+6du3abAZiPp+Pdu3aITw8HKtXr0bnzp2xadMmuLm5AYDObB8A5ObmMrOLbm5uzMxpTXVycnKqnDcvL6/KLCXlmbk5NzcXeXl5YLPZsLCwgFAoZLL45OXlIS8vzyxXOtPxyTzQftCKxWKIRCK4u7tDJBJBLBYjMTGxVfxWBimJ48aNw5kzZ+iiFEqzha5GbRoqh7vRh5OTE2QyGfh8PkQiUbM26RBCoFAo4OfnBzc3N5w+fZrZp1QqceHCBfTq1QsAEBYWBh6Pp1MnKysLt2/fZupERESguLgY//zzD1PnypUrKC4uZupQ/od2hlqtVsPKygpcLhdsNhtcLhdWVlZQq9UoLy83y1lXOj41PTV90LaqFKHEAEpLS0nv3r3JK6+8QtLT0w1pokVRXFxMAJDi4uKm7kqrpqH3wd7enmzfvp1oNBri5uZG1qxZw+wrLy8ntra25NtvvyWEECKRSAiPxyP79+9n6mRkZBA2m01OnjxJCCEkOTmZACCXL19m6iQkJBAA5N69eya7DnOmoKCAHD16lPzzzz/k2rVrVbYrV66Qo0ePkoKCgqbuar3uw6JFi8jFixdJWloauXnzJvnkk08Im80mp06dIoQQsmbNGmJra0sOHz5Mbt26RV5//XXi7u5OpFIp08asWbOIp6cnOXPmDLl+/TqJjIwknTt3JhUVFUydF198kYSGhpKEhASSkJBAQkJCyPDhw412Hc0djUZDpFIpKSgoIKdOnSJ+fn7ExcWFeHt7k4CAABIUFEQCAgKIt7c3cXFxIX5+fuTSpUuN0jc6PjUvpFIp+eOPP8ilS5f0jlWXLl0if/zxh84z3Jg01n2ok0+iv79/lTKVSoWEhAQcOXIEdnZ2sLW1rVKHxWIhJSXFMO2VQmkkmno1amsKWfJ8uJvnaa4ZVXJychATE4OsrCzY2toiNDQUJ0+eRFRUFABg4cKFkMvlmD17NoqKitCjRw+cOnVKJ//0hg0bwOVyMW7cOMjlcgwaNAi7du0Ch8Nh6uzZswfvvfceI3cjRozAli1bGvdizZTnfccePnwIS0tL8Pl8yOVylJeX69R3dHSESCQy+wVRdHxqGirHb9VHa0kRWiclUaPRVDH7cLlceHt7M38TPVOu+sooFHPBXFajtqaQJdbW1nBxcYFYLNa7WKCgoABeXl5ml1GlNnbs2FHjfhaLhaVLl2Lp0qXV1rGwsMDmzZuxefPmaus4ODhg9+7dhnazxaJvMVRFRQVEIhFkMhmcnZ0hlUpRUVEBLpcLR0dHVFRUwNnZWec9Zk7Q8alpaakftPWlTkri48ePTdwNCqXxMZfVqK0pZAmLxULbtm0hkUggFovh6OjIhLspKCgw24wqFPOFPOc7psXLywu9evXCqVOnAAABAQFMMO3y8nLIZDL07dsXHh4eTdX1GqHjU9PSUj9o6wuNgE1ptWhXowJAeHg4rl69ik2bNuGjjz4C8OxL293dnalf3WrUyl/rubm5zCKCuq5GbW0hS+zs7BAWFlYlrERzCndDMR+qWwzFZrMxcOBA5Obm4sGDByguLgafzwchBBwOBxERERg9erTZmpvp+NS00A/aZxj0dPj7++Orr76qsc63336r15eRQjFXCF2N2mjY2dmhW7du6NOnD7M1p3A3FPOhJt8xd3d3vPrqq+jVqxcCAwPh7e2NDh06YNy4cc0uJR8dnxof7Qetp6cnSkpKkJ2djZKSEnh5eSEsLKxVjFcGzSQ+fvy41vhAxcXFNIE6xWz55JNPMHToUHh5eaGkpAT79+9HbGwsTp48CRaLhblz52LVqlVo37492rdvj1WrVsHS0hITJkwAANja2uLNN9/E/Pnz4ejoCAcHByxYsAAhISFM7t3g4GC8+OKLmDFjBr777jsAwFtvvYXhw4czTuGtGRaLpbNwg0IxhNp8xxwdHTF48GC0b98eHA4HQqEQbm5uZjuDCNDxyZzQftDSjCtGpri4uFVOUVOaB3Q1KoXSMqir71j79u2bzYudjk/mRWv+oGWROi5BvnjxIvP/AQMGYMqUKZgyZUqVemq1GmKxGJ988gkcHR2RlJRklI5u3boVW7duZRbRdOzYEZ999hmGDh0K4NlU/LJly/D9998zD83XX3+Njh07Mm0oFAosWLAA+/btYx6ab775RmdgKSoqwnvvvYdjx44BePbQbN68ucZpZalUCltbWxQXF8PGxsYo10upPy3lPjTn6yAtKMdpc74PlWkp11ETz69uft53zBxMgy3lPrSU62juNNZ9qPNM4oABA5jBnsVi4ccff8SPP/6ot652ddSqVauM00v8LwK91pH3xx9/xMiRI3Hjxg107NiRiUC/a9cuBAQEYMWKFYiKisL9+/eZL4C5c+fi+PHj2L9/PxwdHTF//nwMHz4ciYmJzNfVhAkTIBaLcfLkSQDPpt9jYmJw/Phxo10LhdISae05TilNB10MRaGYhjrPJC5dupRJjr58+XL0798fAwYMqFKPw+HAwcEBAwcORHBwsLH7q4ODgwO++OILTJs2DR4eHpg7dy6z8kuhUMDV1RVr167FzJkzUVxcDGdnZ/z888947bXXAACZmZnw8vLCH3/8gSFDhuDu3bvo0KEDLl++zAQYvXz5MiIiInDv3r0ag4t6eXnRL6smpqV84Ta36yCEQCwW49q1aygvL4eDgwM4HA40Gg3KysogEonMYianvjS3+1AdLeU66oI5z2S3lPvQUq6juWN2M4mVg8BeuHABU6dOxaRJk0zRp1pp6gj0rTW4KIXyPBKJBA8fPsT58+eRlpYGQgi4XC4cHBzg6OgIR0dHlJaWIjU1FV27djWbFzalZdKafccoFFNg0MKV8+fPG7sfdcJcItC31uCiFEplJBIJLly4gDt37iApKQk5OTmQy+Xg8XhwdnZG+/btUVJSApFIhJSUFLRv356+wCkUCqUZ0ayCaZtLBPrWGlyUQtGi0WgQHx+PhIQEKJVK5OTkQK1Ww8XFBSqVCkVFRUhLS0O7du2g0Wig0WigVCqbutsUCoVCqQd1UhK1UcXPnDkDPz+/OgfJZrFYSElJaVAHK2MuEegplNaMRCLBv//+i2PHjqG0tBRlZWUoKCiAq6srWCwWLCwsoFarUVZWhpKSEhBCmEDAFAqFQmk+1CmaqHYmoPLf2oG/pq3yMaaARqCnUBoXbaiRBw8eoLy8HK6urlAqlVAoFHjy5Amys7ORn58PuVyOwsJCqNVq5OXlgc/n09l3CoVCaWbUaSZRG5uwur8bAxqBnkJpWgghSElJgUwmg7u7O3g8HuRyOYqKisDn86FQKCCTySAQCFBaWgqVSoV79+7B1tYWYWFh4PP5TX0JlGaIOa9YplBaOuabl+g5tBHoAwMDMWjQIFy5cqVKBPq5c+di9uzZCA8PR0ZGht4I9KNGjcK4cePQu3dvWFpa4vjx41Ui0IeEhCA6OhrR0dEIDQ3Fzz//3OjXS6GYGzKZDLm5uXB0dIRIJIKFhQWSk5NRXFwM4FnUAalUypiYORwOBAIBWCwWVCoVKioqmvgKTMfq1avRvXt3iEQiuLi4YNSoUbh//75OHUIIli5dCg8PDwiFQgwYMAB37tzRqaNQKPDuu+/CyckJVlZWGDFiBMRisU6doqIixMTEwNbWFra2toiJiak1TWpzRSKR4Pr164iLi2O269evt9jrpVDMjTrHSazMwYMHMWDAADg7O5uiT80OGjfKPGgp98Fcr6OwsBBxcXFwd3eHTCbDr7/+ivj4eHA4HEZBlEqlEIlEsLKygrOzM1gsFjp37oywsDAEBwc3qzA49bkPL774IsaPH4/u3bujoqICixcvxq1bt5CcnAwrKysAwNq1a7Fy5UqdgP8XL17UCfj/9ttv4/jx49i1axcT8L+wsFAn4P/QoUMhFovx/fffA3hm7fD19a024L+5ylNtPJ9FRSAQQKFQmFUWlfrQXO/D87SU62jumF2cxMq89tprYLFY6NChAwYMGICBAweif//+cHR0NHb/KBSKmcDj8cDlclFQUIDHjx9DKBTC09MTpaWlKCoqgkqlgoWFBTQaDVgsFgQCAaysrBAeHg5vb2/k5ORAJpO1yDA42gxNWnbu3AkXFxckJiaiX79+IIRg48aNWLx4MV555RUAz7JGubq6Yu/evUzA/x07duDnn39mXGB2794NLy8vnDlzhgn4f/LkSZ2A/9u2bUNERATu37+PwMBAvcH+mxuVXRsqp03VypxYLKaxNymURsAgc/PXX3+NV199FXl5efj6668xduxYuLq6okuXLpg7dy6OHj1KzQEUSgujoqIChYWFOH/+PBITE1FaWgpLS0u0adMGnp6esLCwgKOjI3x8fODu7o7AwECEhYXB09MTfD4fKpUKKpWqqS+jUdCa4B0cHACg1oD/AGoN+A+g1oD/wDPTt9YUbWtr2yxjuFZ2bdCHo6Mj89FBoVBMh0FK4ttvv41ffvkF2dnZuH37NjZt2oSRI0ciMzMTX331FV555RU4OTkhLCzM2P2lUIwC9SGrH1rfMBaLBRsbG6hUKmYBQXFxMezt7REcHIyIiAj07NkT7dq1g4ODA7y9vWFpaQmlUgkejwcej9fUl2JyCCGYN28e+vTpg06dOgEAE4xfX8D/ysH8jRHwf9GiRSguLma2p0+fGvcCTQQhBCUlJSgsLERhYSGUSmW1K+Jb+kcHHZ8o5kKDF6506NAB77zzDg4dOoTHjx/jv//9L5ycnKDRaJCUlGSELlIoxufChQuYM2cOLl++jNOnT6OiogLR0dEoLS1l6qxbtw5ffvkltmzZgqtXr8LNzQ1RUVEoKSlh6sydOxe//fYb9u/fj7i4OMhkMgwfPhxqtZqpM2HCBCQlJeHkyZM4efIkkpKSEBMT06jX2xAqm/6CgoLQpUsXODs7Q6VSwcHBARUVFVCpVGjfvj14PB5YLBaUSiVEIhHatGkDFovFxFG0trZu6ssxOe+88w5u3ryJffv2VdnXGAH/BQIBbGxsdDZz5/kFKteuXUN6ejry8/P11m/pHx10fKKYCw3KuKJSqZCQkIDz58/j/PnzuHLlCvPw9u3bFwMHDjRWPykUo2JOPmTmzvOmP1dXV4SGhuLJkydwdHSEr68vcnNzIRKJkJ2djdTUVAQFBSEkJARcLhdisRjW1tZMUP6WzLvvvotjx47h4sWLOr50bm5uAGjAf33oW6BSXl6Ox48f4+rVq+jXr18VP9aCggJ4eXm12I8OcxqfmouPq0ajQXZ2NuRyOYRCIdzc3MBmN5sALmaLQb/gqlWrEBUVBTs7OwwYMAArV66EUqnEvHnzcOrUKSan69KlS43cXQrFNDSlD5lCoWBWBms3c0Jr1tOa/lgsFry8vODg4IDS0lLY29vDzc0NHTt2RJcuXRAREYFOnToxGVe8vLya3UrU+kIIwTvvvIPDhw/j3Llz8PPz09lPA/7r5/kFKkKhEGw2G5aWloy7UmJiIsrKyqBWqyGXy1vVR4cW6uNaM+np6di7dy+2b9+OnTt3Yvv27di7dy/S09ObumvNHoNmEv/zn/+AxWJh0KBB+OCDD9CvXz8mzAOF0tyorw+ZduAxlg/Z6tWrsWzZMuNelBHRmvUUCgWEQiEAQCQSITg4GGKxGFlZWZDJZGCxWOjevTv8/PzA5XJbVfDjOXPmYO/evTh69Cgzowo8C+IvFAppwP9qqGmBikgkQvfu3fHw4UPk5uYycujl5QV/f/8W/dFRmaYenxYtWoR58+Yx+6RSqVkpiunp6Thw4ACKiorg6ekJS0tLlJWVITk5GVlZWRg3bhx8fHyaupvNFoOUxODgYNy9exdnzpzB9evXmTA4AwcORIcOHYzdRwrFpGh9yOLi4qrsawwfMnMfhK2treHi4gKxWKxjQhWJRAgKCgKHw4GbmxvCwsIgEolavEKoj61btwIABgwYoFO+c+dOTJkyBcCzgP9yuRyzZ89GUVERevTooTfgP5fLxbhx4yCXyzFo0CDs2rWrSsD/9957j5khGjFiBLZs2WLaCzQRz89SP4+joyOUSiW6dOkCkUjUaj46KtPU45NAIDDblJoajQaXLl1CUVGRju5hY2ODDh06IDk5GXFxcfDy8qKmZwMxSEm8c+cO8vLyEBsby/gjHj58GCwWC87OzjpKY0BAgLH7TKEYDXPwITPnQRh49hJp27YtJBIJxGIxHB0dwefzoVQqUVBQABcXF3Tt2rVZLJAwFXXJScBisbB06dIa3XAsLCywefNmbN68udo6Dg4O2L17tyHdbHSq8xPTlufl5UEqlcLOzk6vNUqpVILP58PBwaFFxtesDXMYn8wZrQ905d+mMp6enkhJSUF2djY8PDwauXctA4MXrjg7O2Ps2LEYO3YsgGdp87QK45EjR3Dw4EGwWKwWnYqL0nwhhODdd9/Fb7/9htjY2Bp9yLp27Qrgfz5ka9euBaDrQzZu3DgA//MhW7duHQBdH7IXXngBgHn6kNWWH9fOzg5hYWFISUlBbm4uU6+1mf4odSc9PR2XLl1Camoqo+z5+/vD19cXjx49wuXLl1FSUoLy8nJ4eHhgyJAhOgoP0PIXqFQHHZ9qRjteZWVlMX7P+hAKhVAqlZDL5Y3cw5ZDg1Y3a8nPz8elS5dw6dIlXLx4EXl5ecZolkIxGdSH7H9IJJIqyp+Liwvatm2ro/zZ2dmhW7duNSqTFApQvZ9YfHw8tmzZAqlUioqKChBCoFarkZSUhEePHmHatGnw8fFhZqlb2wIVLXR8qp7K41V2djays7PBZrPh7+9fZTZaLpeDz+czvtSU+mOQkqhdvXz+/HmcO3eOCeBJCGFmGLXmZgrFHKE+ZM+oLj+uWCyGRCKpsiqZxWK1SrMfpe5U9hMLDg5GeXk5ysvLmXBId+/ehUAggI+PDywtLSGXy5GXl4dbt27h8OHDeO211yAQCFr1LDUdn/SjHa9yc3NhY2MDHx8feHt74/79+2Cz2fD19dVRFMViMTp27MiY5yn1h0Xq4kzzHFwuF4QQEELg6OiI/v37t+qFKzThuXnQUu5DY10HIQTXr1+HWCxGmzZtUFZWhoqKCnC5XFhaWiIjIwNeXl6tNj8ulSfDyMzMxPbt2yEUClFeXs7MGspkMvz+++8oLy+HnZ0dPDw8YGFhwRyXmpoKOzs77Nq1C/7+/i1ulprKU8MghODChQtITEwEj8djxiq1Wo379+8jPz8fbdu2RVBQEBMqyd7evsWubm6s+2DQTOLw4cMRGRmJgQMHIiQkxNh9olAojYA2/Aifz8e9e/dQWFjIDLwODg46+XHp7CGlrsjlckilUsYtwdraGlwuFxkZGZDJZLC0tERFRQU0Go3OcY6OjsjLy8Pjx4/RuXPnJuo9xVwRi8X4+++/UVJSAhsbG1hZWUEoFEIqlcLT0xMikQiZmZnQaDQQiUTo2LEj+vTp0yIVxMbEICXxyJEjRu4GxVTUtiCB0npRqVQoKipCUVERysvLYWtry6xazsnJYXIyt9T8uBTTYGFhAZlMBo1GU2VBAYvFglqthlqtrhKShMvlQqPRQKlUNmZ3KWaONqf3n3/+iUuXLgEAEzbJy8sLQUFBEAqF8PLyQocOHRAaGgp3d3eaccVIGGXhCqVhmEqRq+uCBErrhMvlIj8/HzKZDN7e3ky5hYUFLCws8OTJE2g0GnC5dJig1B1ra2uIRCJkZWXplNvb20MgEDDhcJ5/gRcVFTELVSgU4H/vsH/++Qc//fQTxGIx+Hw+LC0twWazkZWVhaysLPTu3Ru5ubnw9/dHQEAAtXwYETr6NzFFRUW4desWM6CKRCK4uro2WJGr74IESutGLpdDrVaDw+HAwsKCzjZTDEatViMgIADl5eVITU2Fi4sLLCwsYG1tDWtrayYciUqlApfLZfwV5XI5+vXrR03NFAD/e4dJpVJcv34dubm5sLCwACEEHA6H8Xl99OgRrK2t4e3tjfDw8FYXLsnUUCWxCUlPT8cff/yBrKwsCIVCCIVClJSUoKioqEGK3PP5ULUIhUJ4enpCLBYjNTW11S5IoDyjoqICVlZWyMjIwIMHD8Dj8WBhYQFbW1tYWFjA3t4eDg4ONNYppV7weDx4enrCzs4O9+7dQ0ZGBvLy8sDn8xEZGYkrV66goKAAEokEcrkcFRUVUCgUaNu2LWbNmkVnrinMO6ykpAQajQZ37twBm82Gi4sLysrKUFZWBg6HA1tbW+Tm5uLff/+Fl5cX2rVrR99pRqZZGewvXryIl19+GR4eHmCxWFV8I6dMmQIWi6Wz9ezZU6eOQqHAu+++CycnJ1hZWWHEiBEQi8U6dYqKihATE8MkNI+JiYFEIjHqtRQVFeHEiRN4+vQpfHx80KZNG4hEIhQXF0MqlTKR5A1YfF5jPlQAOgsSKK2X0tJSpKeno6CgAAqFglk0cPv2bRQUFMDV1RV2dnbg8XhN3VVKM0KbxpHP5+PFF1/EqFGjMGLECIwaNQqzZs3CG2+8gYiICDg4OIDD4cDOzg5RUVH4/PPP0adPn6buPsUMkMlkSElJgVgsxpkzZ5CVlQUulwupVAqhUAgrKyuUlZVBLpczMTg9PT2rzbxCMZxm9clWWlqKzp07Y+rUqRgzZozeOi+++CJ27tzJ/M3n83X2z507F8ePH8f+/fvh6OiI+fPnY/jw4UhMTGRiR02YMAFisRgnT54E8Cy4aExMDI4fP26U6yCE4NatW8jOzoa/vz+Tkk0gEMDV1RU5OTng8/nIzs42aGVpbflQ+Xw+U4fSutD6vyqVSty8eRPZ2dlQq9Vo164d1Go1lEolM/jeu3cPQ4cOpeYbSr2onMYxMzOTCeSsVCqRmZmJF154ATNmzMCTJ08gkUhgZ2eH0NBQOoNIYUhNTcW5c+dQVlaGoqIiKBQKCAQCKJVKRmY4HA5EIhHKy8thbW2NwMBAOotoAprVUzl06FAMHTq0xjoCgaDawJnFxcXYsWMHfv75Zybi/O7du+Hl5YUzZ85gyJAhuHv3Lk6ePInLly+jR48eAIBt27YhIiIC9+/fN0oUeplMhuzsbFhaWlZRYoFnmS1KSkpgbW1tkCLH4/HA4/GgUCj0RppXKpVMHUrrobL/a2FhIa5cuQKNRgMHBwfIZDJmwYFQKERaWhpycnLg7OxMB15KvalLGkcnJ6em7ibFDCkqKsLvv/+OlJQU2NnZgc1mg8ViQSKRwMHBAcCzGIFaf1aFQgEfH59WGaO5MTCqkiiVSnHlyhUIhUL07t27SV4usbGxcHFxgZ2dHfr374+VK1fCxcUFAJCYmAiVSsVElgcADw8PdOrUCfHx8RgyZAgSEhJga2vLKIgA0LNnT9ja2iI+Ph6BgYFQKBRQKBTMfqlUWq8+qlQqaDQaJq9k5YCywLNVp1rnbkMUOa25RywW651+b635UFszWv/X1NRUyOVyFBYW4uHDh3BwcIBKpYK7uzvKy8uZOIm+vr5QqVQGuTtQWh8ajQbZ2dnMymU3NzeaxpFSL7Shbk6dOoWbN2/Czs4OLBYLbm5u8PLyQlpaGoqKiiASiaDRaGBtbY3i4mKo1WoEBgbC0tKyqS+hRWKQT+KOHTswaNAgFBUVMWX//vsvAgMD8eKLL6J///7o379/oyfVHjp0KPbs2YNz585h/fr1uHr1KiIjIxmFLjs7G3w+H/b29jrHubq6Mrkxs7OzGaWyMi4uLkyd1atXM/6Ktra21SYXrw4ej8cEAy0uLq6yv6KiAnK5HB4eHgYpclpzj7W1NcRiMbNyVRuFvrXmQ22taP1fHzx4AI1Gw6wM1JqXi4qKUFhYiDZt2iAwMBABAQHw8vKq8vFCqZnafKYJIVi6dCk8PDwgFAoxYMAAJqWpFnPxma4P6enp2Lt3L7Zv346dO3di+/bt2Lt3L9LT05k0jg4ODhCJRHTMoehFIpHg+vXrOH36NH7//Xfk5eXB0tISXC4XJSUl8PX1hbu7O9RqNfLy8iCTycBisWBlZYXQ0FAEBQXhxo0bTfoctFQMUhJ3794NmUymo2zNmzcPeXl5mDp1KoYNG4a///6byT/ZWLz22mt46aWX0KlTJ7z88sv4888/8eDBA5w4caLG4wghOoOXvoGscp1FixahuLiY2Z4+fVqvflpbW8PV1ZVZ0fzkyRMUFBSgtLQU5eXlSElJYWY4DR1UteYeT09PlJSUIDs7GyUlJfDy8qLhb1oRGo0GV65cQWpqKng8HkpLS6FUKlFaWgoWi4Xs7GyUl5cjNzcXBQUFTBaDgoICODk5VfmgolSP1me6ury369atw5dffoktW7bg6tWrcHNzQ1RUFEpKSpg6c+fOxW+//Yb9+/cjLi4OMpkMw4cPh1qtZupMmDABSUlJOHnyJE6ePImkpCTExMSY/Pr0kZ6ejgMHDiA5ORlOTk5o164dnJyckJycjAMHDiA9Pb1J+kVpPmhD3Tx48IBJ4Whvbw+5XA5CCAQCAXg8Hnx8fODk5AQ+nw93d3cEBgYiOjoa48ePZ2asDV3sSakeg8zNDx48wPDhw5m/8/LyEBsbixkzZuDbb78F8MxEu2fPHsybN884PTUAd3d3+Pj44OHDhwAANzc3Zuak8ssvNzcXvXr1Yurk5ORUaSsvLw+urq4Anvk9VrcopC5oZ/rEYjHS0tKQn5+P0tJSJlVVu3bt0LVrV2g0GsaUXVFRUW9zDTX3tG4kEglu3ryJCxcu4PHjx0w4CRsbGyZ37tOnT5GXlwcbGxtkZmbC1dUVCoUCFRUVCA0NpUFp60FNPtOEEGzcuBGLFy/GK6+8AgD48ccf4erqir1792LmzJlm4zNdVzQaDS5duoSioiIdfzAbGxt06NABycnJiIuLg5eXF818QdGLNn/8xYsXodFoUFJSgoKCAiZWK5fLhUAggIeHB8rLy8HhcJCdnY3IyEj07t0bTk5OjGzRNKKmwaAnt6CgAM7Ozszf2lQ52sEPAPr06YO0tLQGdq9hFBQU4OnTp3B3dwcAhIWFgcfj4fTp00ydrKws3L59m1ESIyIiUFxcjH/++Yepc+XKFRQXFzN1jIlQKISHhwdcXV2ZlGgpKSk4cOAA1q9fjw0bNmDnzp3466+/EBcXh+vXr9drSt3U5h6tH0lhYSFKSkrq9BVnyDGmoCWbB7Vf53fv3kVWVhaKi4shFouRmZmJ3NxcyOVyODk5wdXVFRwOB+Xl5cjMzERBQQFYLBY6d+6Mzp070w8KI5GWlobs7Gwdf2iBQID+/fsjPj4eQO0+0wBq9ZkGnsmkVCrV2UyBNkxXdWFHPD09kZKSwrjpUOpHSx6ftFy+fBlbt27FxYsXcfnyZdy/fx9SqZR5N5SVlaG4uJix5BUWFsLT0xMRERFwcXHR+figUTtMg0FKoqOjo07KpXPnzoHD4egoUYQQo98smUyGpKQkJCUlAXg28CYlJeHJkyeQyWRYsGABEhIS8PjxY8TGxuLll1+Gk5MTRo8eDQCwtbXFm2++ifnz5+Ps2bO4ceMGJk6ciJCQEObLPTg4GC+++CJmzJiBy5cv4/Lly5gxYwaGDx9utK90baBQAOjfvz86duwIOzs7ODs7w9HREfn5+Xj06BGuXr2KCxcu4OrVq0hJSQEhBGKxGImJiWbhe6H1I4mLi2O22pRYQ44xFS3VPKiVr9TUVNy/fx+ZmZkoKyuDTCYDm81mXCQIIXBxcYG9vT3atGnDfLBofYqpS4Lx0CpKWmuEluf9oc3BZ7quyOVyKJXKahcMaBfmNbZvekuhpY5PWh4/fozvvvsO9+/fZ1Ywa11hCgoKUF5eDo1Gg7KyMuTm5jJ+imFhYVWeI4BG7TAVBpmbQ0NDcfToUcybNw8WFhbYt28fevXqpbPI4vHjx8wMnrG4du0aBg4cyPytNWVPnjwZW7duxa1bt/DTTz9BIpHA3d0dAwcOxC+//KIz9bxhwwZwuVyMGzcOcrkcgwYNwq5du5gYiQCwZ88evPfee8wX/YgRI6p9UA3h+WDXRUVFYLFY0Gg0TPYV7YyOSqVifBbLysoQFRUFqVTa5BlTDEn7Z26pAs3FPNjQ1fLPow1Ee+/ePRQVFcHb2xs5OTkoKCiATCaDlZUVpFIp8vLywGaz4efnBw8PD1haWiIqKgo+Pj50BtFEPP+7Pu8PrQ9DfKYru/lIpVKDFEV9K5Yrz9wIhULw+XyUlZXBxsamyvFyuRx8Pl9vGC5K7bTU8Ql4JltHjx7Fo0ePYGtrC6FQCIFAwCivYrEYMpkMlpaWsLOzg6urKywtLREaGgo3Nze9zwCN2mEaDFISFy5ciMGDByM0NJQpmzt3LvN/hUKB2NhYHbOJMRgwYECNpsm//vqr1jYsLCywefNmbN68udo6Dg4O2L17t0F9rAuVg12XlZWhsLAQfD4fT548gVqtBovFQm5uLhwcHGBrawu1Wg0ul4u7d+/C2dkZQUFBen0vtIGSTe1/aEjav+aWKrA28+DMmTONFlJp9erVWLZsWZ37VtvLW6FQIDk5GTk5OWjTpg3YbDbkcjlsbW2ZGUXg2axUu3bt0KZNG7i4uMDDwwOOjo5m8fu3NLSxW7Ozs3U+nnNzc5lZEXPxmQaeLUi5dOkSUlNToVQqwefz4e/vj759+8LHx4fpi7+/P5KTk/XGqBOLxejYsWO1cWsphmPO41NdyMrKQlJSEoRCIUQiEcrKymBhYQEulwt7e3smqD8A+Pn5oWvXrvDz84OTkxMePXoEsVgMR0dHxkWroKCARu0wEQYpiQMHDsSxY8eYzCbjxo3DqFGjmP1///03vL29dXwUKf+jcrDriooKJuSNWCwGj8dj/DEcHBzAYrFACIGtrS0zDZ+fnw8bGxsdc75EIqkSuNbFxQVt27Y1+uxcfdL+aZVYQ45pSmoyD2pXbBrLPFifmZ/aXt4SiQTXrl1DcnIyY8IXiUTMgpTMzExwOByUlpbCzs4OAQEBTKYCbdgkivHx8/ODm5sbTp8+ja5duwJ4Zh67cOEC1q5dC0DXZ3rcuHEA/uczvW7dOgC6PtMvvPACAOP7TGtXLBcVFcHT05NJe5acnIysrCyMGzcOPj4+YLPZ6Nu3L7KyspCcnAxPT08IhUJmLLO3t0efPn3oohUTYK7jU13Jz8+HVCqFo6MjeDweVCoVZDIZLCwswGazYW1tDYlEAh8fH4wfPx5+fn7MpIetrW2NQdopxsXgYNovvfQSXnrpJb37IiMjcePGDYM71dKpHOxa+9X0+PFjyOVyCAQCVFRUwMrKCqWlpZDL5TovbpFIxGRr0fpeNLYZ15C0f801VWBjmAfrOvNT28t7yJAhyMvLQ15eHuzt7ZnVgMXFxSgvL4e3tzcEAgHy8vLA5XLRpUsXhIWFAXgmV/QrvGHIZDI8evSI+VvrM+3g4ABvb2/MnTsXq1atQvv27dG+fXusWrUKlpaWmDBhAgBdn2ltKrsFCxZU6zP93XffAXiWNtRYPtOVVywHBwejvLwc5eXl4PF4CA4Oxt27d3VWLPv4+GDcuHFVPlw6duyIPn36MLOOFNNgTuNTXSGEMOZrFosFtVoNJycnZqGKRqOBUqkEl8tFz549ERISotNHGrWjcWlWaflaAlqTsIODA7PSNCsrC5mZmeByucjJyYFGowGPx0NZWRnKy8uhUqnAYrHg7OwMW1tbPHnyBA4ODrC2tm4SM64haf+MnSpQn8nVmDSmebAu1BZu5M6dOzh69Cg6deoEHx8fiMVilJaWoqioCC4uLpDJZEyuUxaLBblcDpFIBD6fz5gN6Vd4w6jJZ3rXrl1YuHAh5HI5Zs+ejaKiIvTo0QOnTp0yK59p7YplBwcHpKamMnE0LSws4ObmBgcHB2bFsoeHBwDAx8cHXl5eNbpAUIyLuY1PdUVr8Xr8+DEUCgUyMjJgb28PKysr2NraQiQSoaKiAmlpaQgICMDAgQP1vre0UTsopqdOSuJPP/1k8AkmTZpk8LEtjedNwtqVyjdv3kRRURFkMhmTEcPKyoqJE6VSqVBUVARLS0skJyfD3t4ebdu2BYvFQklJSaObcQ1J+2fMVIHVmVy7dOnSoOuqjLmZB2sKN0IIgUgkQlJSEtq1awehUAgvLy/IZDJkZGQwi6AKCgoQEBAAoVAIHx8fjBgxAs7OzvQr3EjU5jPNYrGwdOlSLF26tNo6Te0zLZfLIZVKkZGRgcePH6O0tBRqtRocDgepqanw8fGBjY1NlRXLbDabURoppsfcxqe6oLV4ZWdno7S0FI6Ojnjy5AmKi4shEong4eEBDocDqVQKe3t7jB49Gt7e3kbtA6X+1ElJnDJlis5LpD5T2lRJfEZlk7C9vT1SUlIQHx/PDMQikQgCgYD5Gtf6IfL5fEZ5fPLkCfLz8xEeHo6UlBTY2NhAo9E0uhlX678mkUjq7EBsyDH6qMnkWt+4nM3JPFhduJHS0lLk5OQgPT0d6enpuHHjBpOxwNPTExYWFigpKUFJSQmKioqYPKdDhw6lpkBKFSwsLJCZmYn79+9Do9GAy+WCw+FAoVCgtLQU+fn5CAwMpCkbG4HmND7VhDYu7vXr15GWlgaJRIKMjAxYWlrCw8MD2dnZKCwsREVFBdq2bYuAgAD06tULL774Iv14NQPqpCRqF6hU5tdff8WJEycwaNAg9O3bF66ursjJycHFixdx7tw5DB8+HGPGjDF6h5sjlU3CHA4H58+fx4ULF5CTkwOFQgGZTAYvLy94enqCz+cjNzcXLBYLHA4HarUalpaWcHNzg1AoBI/Hg5WVFc6cOYPMzEx069YNXC63TmZcY65+1qb9q48DsSHHVKY2k2t9/WCbk3lQX7iR0tJS3Lt3D9nZ2cx9zcnJgUqlgqenJwIDAyESiVBQUACJRAI7OzsMGDAAL7zwAk23R9GLpaUl8vLykJ+fDw8PDwgEAmbxnHbhk4ODQ7WxESnGozmNT9VRWFiIK1euIDk5GY8ePWJmql1dXeHk5ARbW1vk5ubi6dOnkEql8PHxwWuvvYb27dtT9xczgUUMSHdx5MgRjB8/Hr///jvzRVKZU6dOYcSIEThw4ABGjBhhlI6aM1KpFLa2tiguLtYbL6ykpARxcXEoLS3FpUuXkJ2djczMTGYWrby8HIQQtG/fHkqlEmw2G3l5eRCJRJBIJHB1dYW/vz8sLS2hVqvh7OyM/Px8qNVqdO7cGQ4ODmCz2QgKCqpybrFYDC8vL/j5+SE1NdXoq58NUTwNVVYzMzOxfft2ODk56f2dc3JysGDBgmrvQ3NBnzxpNBrs3buXCTdCCMHdu3dx//59CAQCxh3Bzc0NfD4fcrkcXbt2Rbdu3SCXy/HkyRP4+Pigd+/e1FesjtT2XDcX6nMdt2/fxuzZs1FQUAA+nw9ra2twuVxUVFRAJpNBqVTCyckJX3/9NTp16tRIV9AyaG3ydPPmTezcuRM3b96EVCpFcXExVCoVbGxsEBwcDH9/fwiFQhBCUF5ejkePHqFjx46YO3cubG1tG/GKmieNJU8GLVxZtWoVxo0bp1dBBIDo6GiMHTsWK1asaBVKYm2oVCoolUrcuXMHUqkUbm5uSE9Ph1wuB4fDga2tLXJycpCWlsYMytoAptq8lVoFMT8/H3w+H46OjpDL5SgpKQGHw0FBQQHkcjkCAwMhEAh0zLiOjo64fv26SVY/G+JAbKjTcV0yPLRUng834ujoiNTUVMjlckgkElhaWqJjx45QKpVQKBQghODhw4fw9fVFeXk53N3dERISQhVESo1oAyUHBgaiuLgYUqmU8Ul0cHCAjY0NCgoKTJbqj9IyePz4MTZu3IirV68yId6kUinkcjmjLGonNrRWMzc3N2Y8o0qi+WCQknjnzh1ERUXVWMfLywuHDx82qFMtDR6Ph5KSEjx58gQ2NjbIzs5Gbm4uSktLoVQqoVarUVFRgdLSUmRnZzMBtbUPj/ZLQaVSwdLSEpaWlhCJRMzqMG0dmUyG0tJSODs7w97eXmcGsbkEsa6JumR4aMlUDjfy999/486dOyCEQCAQgMvlIi0tDc7OzhAKhVCr1RCLxcjOzkZISAhdvUypEaVSifPnzzMfkzY2NmjXrh3KysoYJdHS0hK5ubmwtLRs1jNhFNOi0Whw5MgRXLlyBaWlpaioqACLxQKPx0N5eTkUCgVycnKQnJwMd3d32NnZMQsrK5vBKeaBQUqiSCTCxYsXa6xz8eLFVrtEXWtO1c7q8Pl8sNlsZGVlwcLCAnl5eWCxWCgrK4NSqYRKpWJWRWr9f7RoNBoUFRWhtLQUfD4fGo0GN2/eREZGBgQCAdzd3SESieDk5ISioiLY2NjA0tISnTp1gqenZ7MLYl0TtWV4yMzMbIJeNR6EENjZ2cHf3x/Xrl0Dh8OBq6sr2rRpA+CZo3t6ejq8vb0Zf7Lw8HB06NDB7D8AKE3HwYMHsXXrVqSlpUGhUKCkpAQpKSno1KkTgoODGd/okpISSKVSdOzY0WT5oCnNn8zMTMTGxqKwsBBsNhs8Hg8sFgsVFRUghEClUkGj0SAzM5NZMS8UCsHhcJgJDor5YJCSOGrUKGzbtg1vv/02li1bphOxPTc3F5999hkSEhLw1ltvGa2jzQVtmJvU1FQ8ffqUWaySn5+Px48fQ6lUMhkvysvLUVFRoXP88y6i2r+1x1lYWIAQgidPnsDKygphYWGwtbVlViL6+PigpKQEeXl58PT0bLZBrPVRW4aHljxTJpFIcPHiRZw+fRq3b99GVlYWSktLQQiBo6MjbG1tIRAIUFxcjJycHCiVSgQGBsLLy4sqiJRqOXjwID799FPGDcba2hpisRiZmZnMSnlfX19oNBooFAq4uLggOjqaziRS9KIdp+7fv8/42hNCoNFoAAAcDofJMlZeXs581FpZWUGj0SAkJMTsJytaGwYpiatXr0Z8fDy+++477Nq1C+3atYOLiwtyc3Px6NEjKBQKdOrUCatXrzZ2f80aiUSChw8fIjs7G3l5eczK5IcPH6K0tBQCgQCFhYVQq9UoLy+v18tb6zyuUCigUqlQUVHBKHgAUFFRAS6XCy6XqzM7aOwg1k1NTRkeOnfujM8++6ypu2h0JBIJDh48iKNHj6KgoABFRUUoKyuDQqHAkydPIJPJEBoaChcXF/B4PBQUFECtVuOll16iAy6lWpRKJbZu3QqpVIqgoCCo1WpoNBq4u7vDwsIC6enpePz4Mby9vWFpaQlPT0+Eh4ejT58+9MODUoXKKUG1rlQKhYIxIWvDJmkVRYFAAA6Hg/LycgiFQrRr1w5dunShsmVmGKQk2tvb48qVK1i7di1+/vln3LlzB3fu3AHwLMhnTEwMFi5c2OrCJKSlpaGkpASEEKjVari5ueHx48ewtLQEm82Gq6srMjMzoVAoYG1tzaQm0geHw2G+vrQmaBaLBZlMBltbW9jY2MDNzQ0KhQLl5eXMTIClpSUTO1GlUsHe3t5oQazNheoyPMhksqbumtEhhOD69es4efIkCgsLoVQqIZPJUFFRwZgBJRIJ7t69C+DZzDCLxYKHhweCg4PpgEuplvPnzyMtLQ1OTk4oLi7W8T/UZuLRjis9evRAUFAQ2rVr16Jn7CmGodFo8Mcff+DIkSN48uQJ8vLyUF5ezuzT+iNqJyPYbDZsbW3h7e0NkUiE7t27IzQ0lMqWGWJwWj6hUMhkD5DJZMziitY8c5Gfnw9ra2s8efIEdnZ2jPJmbW3NmJg5HA44HA6To7I6KiuILBYLQqEQVlZWzL8CgYAJRp2dnQ0nJye0adMGLBZLZ3bQWEGszY3WkuFBGz4pOzubiXeoXezE4/GgVqvB5XKZld+urq5wc3ND165d4eTk1NTdp5gZFRUVuHnzJiQSCf755x+UlZUxs8+VXV+4XC6srKzA5XLRoUMHjBw5kmbmoehFIpFg27Zt+OqrryCRSKq4URFCmNBu2vHK2toaHh4e6NWrFzw8PNCxY0eqIJopRsndbG1t3axmokyFSqViptK1uZe18cUePHiA1NRUJrI8UNX/sDLafRqNBmq1GgDg5OQEgUAAS0tLxqcDANzd3dGuXTtGQX9+drChQawpTUdRURHu3r2LBw8eMGFHKs8sczgcKJVKiEQi2Nvbw9XVFTY2NujYsSN9Jik6JCQk4PDhw7h79y4TxF+bDtTCwkInPFJ5eTlkMhkEAgH8/Pxa9cc/pXokEgl++eUXfPXVV8jMzKx14oPNZoPL5cLBwQGenp7w9PSEjY0N+Hx+I/aaUh8arCSWlpZCIpEwiszztKbci5VndrQKY2lpKZKSkiAWiyGTyWo0MT+PVhlQq9WwsrIC8Myc6O3tzaxcdnZ2RkBAACwsLCCXy6udHbSzs0O3bt2MlnGF0jgkJycjLi4O+fn5AP4nE1wuF2VlZYx7QVlZGSQSCRQKBdq1a8fk9qZQtKxduxaZmZlgs9mMxUHrlsLn8xnLg/YDRGsFCQsLa+quU8wQQggSExOxadMmiMXiOh3DYrFgaWkJHx8fBAYGQqPRwNXVlX7QmjEGK4k7duzA+vXrcf/+/WrraJe9txa0YWgcHByQmZkJqVSKM2fO4OnTpwb9DtqZIgsLC3A4HAgEAgQEBCA0NBQODg6wtraGra0to6jXNjtoaBBrStOgVquxYsUKnQFYO8OsXagkl8vBZrNRUVEBoVCI/v37IyIigs4OU6qQnJyMoqIiKJXKKvu0aRsFAgEqKipQVlYGPp8PZ2dn5OTkwNnZuQl6TDFnMjIysHz5csYfuja04XBsbGzg4eEBKysruLi4NEt3p9aEQUri1q1bMWfOHHC5XPTr1w+enp7gco1iuW7W+Pn5QaVSIT4+Hr/88guePHlSr+O1SiGbzWYcex0dHdGrVy/4+/vDxsYGjo6OzKIVf39/2Nra0tnBFsqUKVMQHx9f7f6Kigqw2Ww4ODjA2dkZw4YNw5AhQ2hWFYpecnJyatwvl8uZ1ah2dnZo164dANDsKhS9LF++vNZ4yZXRhmFjsVho06YNwsPD0aVLF/pBa+YYpNlt3LgRTk5OiIuLQ0BAgLH7ZDZ88803+OKLL5CVlYWOHTti48aN6Nu3b7X1pVIptm7diiNHjtTom1EdfD4fhBDw+Xw4ODjA19cXXbp0waxZsxAYGIjS0lK9yiCdHWwe1Feejh07VmubGo0Gtra28PX1RY8ePaiC2IqorzzVRlBQEBwcHCAUCuHh4YG8vDwoFAoaE7GVUF95+uWXX+rVvlqthoWFBaKiojB79mwaw7WZYNAbJT09HePGjWvRCuIvv/yCuXPnYvHixbhx4wb69u2LoUOH1jg7uHTpUvz2228GKYhsNhtCoZBZ9eXl5QUvLy8MGjQIQUFBYLPZEIlEcHBwgEgkog9XM8MQeaoL2pWCWjmhtA5MIU9KpRLt27eHu7s7SktLUVJSgnbt2tHsKq0AU41PWthsNgQCAbp06YJly5bB29ubvsOaCQYpiR4eHtUuVGkpfPnll3jzzTcxffp0BAcHY+PGjfDy8sLWrVurPSY2NrbGFcvVwWazweFwIBKJ4OnpicDAQLi4uMDPz69Z5FSm1I4h8lQXBAIB+vXrh9GjR9NZxFaEKeQpIyMDxcXFKC4uRklJCVxcXDBkyBA6k9gKMNX4pEUgEMDX1xcff/wx9W9tZhj0Vpk6dSr+/PNPlJaWGrs/ZoFSqURiYiKio6N1yqOjoxEfHw+FQgGpVKqzAc98egyBy+WCw+GAy+XC2dkZ7u7ucHR0REREhN4A2JTmhaHyVBdCQkLw3nvvwcfHx9jdppgpppInuVwOFosFCwsLtGvXDi+//DLNrtIKMOX4BDzLtNKlSxesWbMGQ4cONWbXKY2AQUriJ598ghdeeAFRUVG4ePEiSkpKjN2vJiU/Px9qtRqurq465a6ursjOzsbq1atha2vLbFpzjDZ0RH3QKodOTk7o1asXIiMjIRKJ0K1bN0RERNABugVgqDzVhZ07d8LPz8/YXaaYMaaSJzs7OwwYMABDhgzBG2+8gWHDhtFFBa0AU45Pbdu2xaeffopjx45h2LBhxu46pREwaOGKNvAlIQQDBw6stl5zD4HzvIKmVQIXLVqEefPmMeVSqRReXl71NvdxOBxYWlrC0dERoaGh8Pf3R3l5Odq2bYthw4bB3t7eKNdBMQ/qK0+10a9fP+qH2Ioxtjy9+uqrGDt2LI2S0Eoxtjw5Ozvj8uXLcHR0pLLUjDFISezbt2+LvulOTk7gcDjIzs7WKc/NzYWrqysEAgGznL8yNjY2UKlUqKioqHXxio2NDXx8fODj4wM/Pz+EhobCxsYG7u7u6NSpE1UQWxCGylNt/P7778bqIqUZYSp5Wrt2LY2U0AoxlTzt3r2bpgZtARikJMbGxhq5G+YFn89HWFgYTp8+jdGjRzPlp0+fxsiRI6s9rm/fvjh58iRKS0uZzAXPY2Njgw4dOqBHjx4IDg5Gt27d4ObmBisrK/oF30IxVJ5q4u2336Yv9FYKlSeKMTFUnrhcbrWWwmnTplXxcaQ0T2gE7GqYN28eYmJiEB4ejoiICHz//fd48uQJZs2aVaWuVhn84IMPYGdnh2PHjiEvL49ZAS4UCtGhQwe89tprGDx4MIRCISwsLKoohYSQFuff2ZhoHaoNWWFuagyRp5iYGPz66686C6KEQiEmTJiANWvW0CDHJqYlytPPP/+ss4/FYmHatGlUnhqBliZP77//Pn766ScUFBRAo9GAxWLBzs4OM2fOxKJFi6g8mZhGkydCqZavv/6a+Pj4ED6fT7p160YuXLigt97Tp08JALqZyfb06dNGlpS6QeWpeW5UnuhG5el/UHkyr83U8sQipP5qaGRkZJ3qsVgsnD17tr7NNzs0Gg0yMzOZINdax96nT58aNcaYqdptrm0/3y75/5lYDw+PZh0zsLHkSQttXz8tVZ6MAR3j6t9uS5UnUz/flWmp5zLkfI0lTybxSdT647UW3zo2m603nqGNjY1JhMtU7TbXtiu3a2tra/T2G5vGlifafvW0ZHkyBnSMq1+7LVmeTP18t4Zz1fd8jSFPBqmfGo1G7yaRSHDu3Dn06NEDY8aMgVKpNHZ/KRQKhUKhUCiNgFHnKG1sbDBgwAD89ddfuHr1KlauXGnM5ikUCoVCoVAojYRJDNkikQhDhw7Fzp07TdG82SMQCLBkyRKDYks1RbvNtW1T9tmcMPV10vYp9aU5PtPNsc/Ngca8/pZ6rqY4X10xaOFKXZgzZw527NiB8vJyUzRPoVAoFAqFQjEhJlESU1NT0bNnT9jb2+P+/fvGbp5CoVAoFAqFYmIMWt08bdo0veUVFRXIyMhAXFwcVCoVli5d2pC+USgUCoVCoVCaCINmEmuLyRMQEIB58+bhrbfeMrhjFAqFQqFQKJSmwyAlMT09XW85m82GnZ0dzQFKoVAoFAqF0swx2cIVCoVCobRcWlPCBAqltWKQT+LzlJaWQiqVwsbGBlZWVsZostkgFouxdetWxMfHIzs7GywWC66urujVqxdmzZoFLy+vpu4ipZlBZYrSHBAIBPj3338RHBzc1F2hNCJ0fGpdGDyTqFKp8MUXX2DXrl1ISUlhyv39/TF16lQsWLAAfD7faB01R+Li4jB06FB4eXkhOjoarq6uIIQgNzcXp0+fxtOnT/Hnn3+id+/eBrVfWlqKvXv3VnkYe/fujddff71BCrkp26YYjqllCmj+954QgjNnzujt/6BBg+jslpGZN2+e3vJNmzZh4sSJcHR0BAB8+eWX9W578+bNuHbtGl566SWMGzcOP//8M1avXg2NRoNXXnkFy5cvB5drlLkMihFojPGpNdCcxjCDlES5XI6oqCgkJCSAw+Ggbdu2cHNzQ05ODlJSUlBRUYEePXrg7NmzEAqFpui3WdC9e3f06dMHGzZs0Lv/gw8+QFxcHK5evVrvtpOTkxEVFYWysjL0799f52G8cOECrKyscOrUKXTo0MGs2gZM+wA0p4fLEEwpU4Dp7z1g2nuUkZGB4cOH49atW+jUqZNO/2/fvo3OnTvj2LFjaNOmjcHnoOjCZrPRuXNn2NnZ6ZRfuHAB4eHhsLKyAovFwrlz5+rV7ueff44vvvgC0dHR+PvvvzF37lx88cUX+OCDD8Bms7Fhwwa8/fbbWLZsmcF9F4vFsLOzg7W1tU65SqVCQkIC+vXrZ1CbFhYWcHJyAgBcunQJ3377LZ48eQIfHx/MmTMHERERBvfZnDH1+KSPxhrzG+s8zW4MIwawdOlSwmKxyBtvvEGePn2qsy8jI4PExMQQFotFli5dakjzzQYLCwty7969avffvXuXWFhYGNT2gAEDyPjx44lCoaiyT6FQkNdff50MGDDA7NoWi8WkS5cuhMPhkM6dO5Po6GgSFRVFOnfuTDgcDunWrRsRi8Vm17a5YEqZIsS0954Q09+jESNGkMjISJKZmVllX2ZmJomMjCQjR440uH1KVVatWkX8/PzI2bNndcq5XC65c+eOwe36+/uTQ4cOEUIISUpKIhwOh+zevZvZf/jwYdKuXTuD2s7MzCTdu3cnbDabcDgcMmnSJFJSUsLsz87OJmw226C2IyIiyB9//EEIIeTIkSOEzWaTESNGkI8++oiMHj2a8Hg8cvz4cYPaNndMPT49T2ON+Y35bmluY5hBSmJQUBDp3r17jXW6d+9OgoKCDOpUc8HPz4/88MMP1e7/4YcfiJ+fn0FtC4XCGgfgW7duEaFQaHZtm/IBaG4PlyGYUqYIMe29J8T098jKyookJSVVu//69evEysrK4PYp+vnnn39IQEAAmT9/PlEqlYSQhiuJQqGQpKenM3/zeDxy+/Zt5u/Hjx8TS0tLg9qeNGkS6dmzJ7l69So5ffo0CQ8PJ2FhYaSwsJAQ8kxJZLFYBrUtEolIWloaIYSQHj16kDVr1ujs37x5M+natatBbZs7ph6fnqexxvzGfLc0tzHMICXRwsKCLFq0qMY6H3/8sVG/KMyRr7/+mvD5fDJnzhxy5MgRkpCQQC5fvkyOHDlC5syZQwQCAdm6datBbXt4eJAjR45Uu/+3334jHh4eZte2KR+A5vZwGYIpZYoQ0957Qkx/j5ycnMi5c+eq3X/27Fni5ORkcPuU6ikpKSGTJk0ioaGh5ObNm4TH4zVISfTz8yN//vknIYSQBw8eEDabTQ4cOMDsP3HiBPH19TWobQ8PD3LlyhXm7/LycjJy5EjSpUsXUlBQ0KCZRFtbW/Lvv/8SQghxcXFh/q/l0aNHBiu35o6px6fnaawxvzHfLc1tDDNISXRwcCDTp0+vsc6bb75JHBwcDOpUc2L//v2kR48ehMvlEhaLRVgsFuFyuaRHjx7kl19+MbjdJUuWEFtbW/LFF1+QpKQkkpWVRbKzs0lSUhL54osviL29PVm2bJnZtW3KB6C5PVyGYiqZIsS0954Q09+jd955h3h5eZGDBw8SiUTClEskEnLw4EHi7e1N3nvvPYPbp9TOvn37iKurK2Gz2Q1SEhcvXkycnZ3J9OnTiZ+fH1m0aBHx9vYmW7duJd9++y3x8vIiH3zwgUFtW1lZkQcPHuiUqVQqMmrUKEbJNVRJHDFiBPn4448JIYQMGTKEbNq0SWf/tm3bSPv27Q1quzlgyvHpeRprzG/Md0tzG8MMUhKHDRtGrK2tdUwDlblz5w6xtrYmL730UoM615xQKpUkMzOTZGZmMuaYhrJmzRri7u5OWCwWYbPZhM1mExaLRdzd3cnatWvNsm1TPgDN7eFqKKaQKUJMK1emvkcKhYLMmjWL8Pl8wmaziYWFBbGwsCBsNpvw+Xzy9ttv6/W3pBiXp0+fkiNHjhCZTGZwGxUVFWTFihVk+PDhjMl23759xMvLizg6OpIpU6YY3H5ISAj59ddfq5RrFUVvb2+DlcTk5GTi6OhIJk2aRD7//HNibW1NJk6cSFauXEkmTZpEBAIB2blzp0FtNydMNT5VprHG/MZ8tzS3McwgJfHvv/8mPB6PCIVC8s4775CDBw+SixcvkoMHD5I5c+YQS0tLwuPxSFxcnLH72ypJTU0l8fHxJD4+nqSkpJis7dTU1Aa3Z8oHoLk9XOaOse89IY13j4qLi8m5c+fI3r17yd69e8m5c+dIcXGxEa6A0hJYuHAhiY6O1rtPpVKRESNGGOyTSMgzk/L48eOJSCRiZtN4PB7p1asX+e233wxul6JLY40nTfFuaS5jmMFxEg8dOoTp06ejuLhYZ2k4IQS2trbYtm0bXn31VaOtwqY8g8/nN4sAtlKpFImJicjOzgYAuLm5ISwsDDY2NmbdNsU40HtEaUoqKipQVlZWrbyp1WqIxWL4+Pg06Dzk/0OXaDQaODk5gcfjNag9in4aazyRSqW4du0acnJyTHqe5kSD0vLJZDIcOXIEN27cYDKudO3aFSNHjqT5mxuIKQPYAjSIbWumJd57f39//PXXX2jfvn1Td4XSDHj69CmWLFmCH374oVm1TWl5qFQqnDhxAg8fPoS7uztGjx5tVgkNDFISly9fDn9/f0ycONEUfaLAdAFsARrEtjVj6ntv6nv01Vdf6S2fN28eFi5cCDc3NwDAe++9Z/A5KC2ff//9F926dYNarW5Wbbd2TKlQNVYmql69euGPP/6AnZ0d8vLyEBkZiQcPHsDHxwdPnz6Fi4sL4uPjm3cwbR6PRxYuXGgskzdFD6YKYEsIDWLbmjHlvSfE9PeIxWIRT09P4uvrq7OxWCzSpk0b4uvra9Q4bZTmydGjR2vcNmzYYPA4ZMq2KbpERESQoqIiQgghubm5pFOnToTP55P27dsTCwsL4u3tbZQg13fu3CEeHh7Ezs6OjBw5krz11ltkxowZZOTIkcTOzo60adOmwe9dLSwWi+Tk5BBCCJkxYwbp0qULycrKIoQQkp+fT3r16kWmTZtmlHMZA4OUxHbt2tUaAofScEwRwJYQGsS2NWPKe0+I6e/RW2+9Rbp06UKSk5N1yo3xXFBaDtqV+9pFJfo2QxU5U7ZN0aWxFCpTZ6KqTOVrCggIIL///rvO/vPnzxscH9QUsA2ZfXz99dfx119/obi42NgTm5RKdO/eHYmJicjLy0N4eDhu3bpllPyRbm5uSE5OBgA8fPgQarWa+RsA7ty5AxcXF4PaPnPmDDZt2oTw8HAMHjwYcXFx8PT0RGRkJAoLCwHA4Gtgs9mQSqUAgLS0NAwdOlRn/9ChQ3H//n2D2m4tmPLeA6a/R9999x2WLFmCIUOGYMuWLQa3Q2nZuLu749ChQ9BoNHq369evm2XblOq5cOECVqxYwbiUODo6YuXKlQa5XD3PlStX8Omnn4LP51fZx+fz8cknn+DKlSsNPo8W7TtQIpHAz89PZ5+fnx+ysrKMdq6GYpCS+J///AehoaGIjIzEiRMnkJuba+x+Uf4fa2tr/Pjjj1i0aBGioqKM4ucyYcIETJo0CTNmzMCQIUPw0UcfYcGCWnmogAAAjK5JREFUBfj222/x3XffYdasWRg9erRBbRcXF8Pe3p75WyAQ4Ndff4Wvry8GDhzYIFnp378/9u3bBwDo2rUrYmNjdfafP3/efPw4zBRT3nugce7RqFGjkJCQgN9++w1Dhw5lVjxSKFrCwsJqVNZYLBaIgWs2Tdk2pSqNoVDZ29vj4cOH1e5/9OiRznutoUyZMgWvvPIKVCoV0tPTdfZlZWVVWYvQlBi0hFEoFAJ4tvx/xIgR1dZjsVioqKgwrGcUHcaPH48+ffogMTGxwWEbli1bBqFQiMuXL2PmzJn46KOPEBoaioULF6KsrAwvv/wyPv/8c4Pa9vf3x82bN3VWmXK5XBw8eBBjx47F8OHDDe73mjVr0LdvX2RmZqJPnz5YvHgxrl69iuDgYNy/fx+//PILvv32W4Pbbw2Y8t4DjXeP2rRpgzNnzmDNmjXo2rUrfSlTdPjwww9RWlpa7f527drh/PnzZtc2pSpTpkyBQCBgFKoOHTow+4ylUM2YMQOTJ0/Gf/7zH0RFRcHV1RUsFgvZ2dk4ffo0Vq1ahblz5zb4PAAwefJk5v8jR46ETCbT2X/o0CF06dLFKOcyBgatbh4wYECdTYb0YWldfPTRR0hKSsJff/1VZV9FRQXGjBmD48ePQ6PRGNR+SkoK/vOf/+DEiRPMw8XlctG9e3d8+OGHGDVqVEO6TzECjX2PEhMTERcXh0mTJhn1a59CoTQtU6dO1fl72LBhGDt2LPP3hx9+iFu3buHkyZMNPtfatWuxadMmZmUz8GwizM3NDXPnzsXChQsbfI6aIISAxWKhtLQUHA4HFhYWJj1fXWlQnEQK5XloEFuKFnqPKBSKKTGFQpWWlqYTtPt5E7epMNdEGc0rYi7F7OFyuTVGp8/MzMSyZcsaHGhWG8OqMjSIrXlhqnskl8uRmJgIBwcHHdMTAJSXl+PAgQOYNGmSwe1TKJTmQWFhodHG/Lt37+Ly5cvo1asXIiIicO/ePaxbtw4KhQITJ05EZGSkEXpcfaIMtVqNNWvWNDhRhrGhM4mURoUGsW3dNPQePXjwANHR0Xjy5AlYLBb69u2Lffv2wd3dHQCQk5MDDw8PKgMUSivAWGP+yZMnMXLkSFhbW6OsrAy//fYbJk2ahM6dO4MQggsXLuCvv/4yiqJoykQZpoDOJFKMyrFjx2rcn5qaapZtU4yDqe/RRx99hJCQEFy7dg0SiQTz5s1D7969ERsbC29v7wa1TaFQzIvGGvOXL1+ODz/8ECtWrMD+/fsxYcIEvP3221i5ciUAYPHixVizZo1RlMSVK1di27ZtWL9+vU57PB4Pu3btqmIdaWroTCLFqLDZ7FpDQLBYLIO+/EzZNsU4mPoeubq64syZMwgJCWHK5syZg99//x3nz5+HlZUVnUmkUFoIjTXm29raIjExEe3atYNGo4FAIMCVK1fQrVs3AMDt27cxePBgo4Xbunr1KiZOnIiXX34Zq1evBo/HA4/Hw7///mt2SqJBcRIplOqgQWxbN6a+R3K5HFyurgHk66+/xogRI9C/f388ePCgQe1TKBTzoSnGfDabDQsLCx1zsEgkMmryEFMlyjAFVEmkGBUaxLZ1Y+p7FBQUhGvXrlUp37x5M0aOHFlj3FYKhdK8aKwx39fXF48ePWL+TkhI0HFfefr0KeP3bCxMkSjDFFCfRIpRoUFsWzemvkejR4/Gvn37EBMTU2Xfli1boNFoaEB1CqWF0Fhj/ttvv62jpHXq1Eln/59//mm01c3PY8xEGaaA+iRSKBQKhUKhUKpgkLn5yZMn8Pf315tVg0KhUCgUCoXS/DFISVSpVHj8+LHONPCPP/5osulYCoVCoVAoFErjUmefxBdffBGRkZEYOHCg3owajx8/xoULF4zaOQqFQqFQKBRK01BnJbGwsBCLFy9mYgixWCz88ccf8PT0RFhYmCn7SKFQKBQKhUJpZOq1cEUqlSI2NhbHjx/Hjh07njXAYsHS0hJ2dnbIzMzE33//jfDw8CqxzCgUCoVCoVAozQeDVjc/evQIAQEB2LZtG1xcXBAbG4sjR44gLS0NLBYLQqEQERER6N+/P/7zn/+Yot8UCoVCoVAoFBNS54UrW7ZswZ07dwCAiQxub2+Pl19+GevXr8ekSZPAYrFw7NgxzJ49GzKZDCtWrDBNrykUCoVCoVAoJqXOSuJ7772H0NBQuLq6Yvbs2WCxWMjLy6tS76WXXsK6deuQkJCAoqIio3a2KUlKSsKsWbPQoUMH2NjYgM/nw93dHdHR0di4cSMKCgqqHMNisRAUFFRr2w8fPsSqVavQr18/eHh4gM/nw8vLC5MmTcK9e/eqPS47OxvTp0+Hu7s7LCwsEBAQgOXLl0OpVDboWpszsbGxYLFY1W6XL19utL4kJibizTffRPv27WFlZQWhUIi2bdsiJiYGp0+f1ntMeXk5Nm3ahL59+8LR0RECgQCenp4YN24czp07V+25ysrKsGrVKnTr1g3W1tawsLCAp6cn+vbti0WLFiElJUWn/tKlS6v9jSwsLIz6OzQnysrKsH79ekyYMAFBQUFM7tjHjx/XuY2DBw8yv+X+/ftN2tf63HMt2dnZ+OijjxAaGgqRSARLS0sEBgbi3XffRVpamt5jdu3aVUVOhEIhAgIC8O677xotp21zZc2aNYiOjoaXlxeEQiEcHR0RHh6OL7/8EmVlZVXqm8s41RxkyNfXFwMGDDDWJTcr4uLiMH/+fISFhcHR0REWFhYICgrCRx99BIlEUuOxv/32G6KiouDo6AihUAg/Pz+8/vrrePr0ab36UGdzc0ZGBs6dO4cLFy7g/PnzjGnZyckJ/fv3R0FBAWJjY802tYyhaDQaLFy4EOvXrweXy0W/fv0QEhICS0tL5ObmIj4+Hnfv3oVIJEJqaiqcnJyYY1ksFgIDA2tU9IBnEdd/+eUXdOrUCX369IGNjQ1u3bqFP//8E0KhEH/99Rf69u2rc0x2djZ69OiBp0+fYtSoUQgICEBcXBz+/vtvvPjiizhx4gTY7NaXdTE2NhYDBw5E//799Q4s06dPh6enp0n7oNFosGDBAmzYsAFcLheRkZHo1KkTeDweUlNTcebMGRQVFWH58uX49NNPmeMePXqEl156CQ8ePIC/vz+io6NhZ2eH1NRUnDhxAqWlpXjrrbfw9ddf6/j8lpSUoE+fPrh58ybatWuHQYMGwc7ODk+fPsWdO3fw77//Ytu2bZg+fTpzzNKlS7Fs2TJMnjwZvr6+Ov3ncrmt1k3k8ePH8PPzAwD4+PigpKQEhYWFSEtLq/I76SM3NxcdO3aEXC5HaWkp9u3bh/Hjxxu9n4bccwD4448/MH78eJSUlKBnz56IiIgAl8tFUlISzp49Cx6Phx9++AETJkzQOW7Xrl2YOnUqBg0ahD59+gAA8vPzce7cOdy9exeenp64fv06nJ2djX6tzQE/Pz84OTkhJCQELi4ukMlkiI2NxZ07d9C5c2fEx8fD0tKSqW8O41RzkSFfX1/4+voiNjbWpL+HOeLm5ob8/Hz06dMHXbt2BYvFQmxsLG7cuIG2bdsiPj4eLi4uOscQQjBr1ix8//33aNu2LYYMGQKRSITMzExcuHABe/bsYX7/OkEM4OHDh4TFYpFZs2aR6dOnk3bt2hEWi0XYbDZxcXEhY8aMIZs2bSI3btwwpHmz4uOPPyYASHh4OHn06JHeOv/88w8ZMGAAefr0qU45ABIYGFjrOXbu3EmSkpKqlO/bt48AIB06dKiyb9KkSQQA+eabb5gyjUZDJk+eTACQH374odbztkTOnz9PAJAlS5Y0WR8WLVpEAJAuXbrolZmysjKybt068tFHHzFlxcXFpG3btgQA+fTTT0lFRYXOMRkZGaR79+4EAPnwww919i1fvpwAIG+++SbRaDRVzpeamkru3r2rU7ZkyRICgJw/f74BV9ryKCkpIadOnSIFBQWEEEKGDBlCAJC0tLQ6Hf/KK68QHx8fMn/+fAKA7Nu3zyT9NOSeX79+nQgEAiIUCsmRI0eqHBMfH0+cnJwIm82uIhc7d+4kAMjq1at1ytVqNRk2bBgBQD777LOGX1gzRS6X6y2PiYkhAMiWLVt0ys1hnGouMuTj40P69+9f/wtsAaxZs4ZkZmbqlGk0GvL2228TAGT27NlVjtm0aRMBQObMmVPlPUIIISqVql59MEhJfPToEWGxWOTQoUNM2aJFiwibzSazZs0iwcHBjNLYnHnw4AHhcDjExcWF5OXl1VhXo9FUuSF1VRJrIiAggADQOb9UKiUCgYD4+/tXebgzMzMJm80mERERdWo/IyODfPbZZ6RHjx7E2dmZ8Pl84uPjQ95++22Sk5OjU3fq1KkEALl48aLetlasWEEAkJ9++kmn/NtvvyUdOnQgAoGAeHp6kg8//JDI5XICwOgPf1MPvg8fPiQcDoc4OjqS7OzsGuuWl5cz///Pf/5DAJA33nij2vrZ2dnEwcGBsNls8vDhQ6Z86NChBEC9PsqMpSRKJBKyZs0a0q9fP+Lu7k54PB5xd3cnMTExVRTkZcuW6ZUPLbt37yYAyPLly3XKDx06RMLCwoiFhQVxcXEh06dPJ4WFhcTHx4f4+Pg0qP+1UR8lcc+ePQQA+euvv5jf11RKoiH3vE+fPgQA2bZtW7V1Tp06RQCQ4OBgnbGluhc8IYQcOHCAACAvvfRSnfty7tw5MnXqVBIQEECsrKyIlZUVCQsLI999951OvdLSUmJtbU3atm1bbVvt27cn1tbWpLS0lCnLy8sjM2bMIM7OzkQoFJLw8HBy+PBh5jp27txZ5742hKNHjxIAZO7cuTrlTT1OEdJ8ZKg+SmJLe59VR2ZmJgFAOnbsqFNeVlZGHBwciL+/f72Vweowmj1SIBAAALZu3Yrk5GTk5OTgl19+MVbzTcKuXbugVqsxc+ZMHTOyPlgsFjgcjtH7wOPxAEDHvJiQkACFQoGoqChmEZEWd3d3hISE4MqVKygvL6+1/YsXL2L9+vVwdXXF66+/jnfffRdt27bF1q1bERERgeLiYqZuTEwMAGD37t1629qzZw+srKwwevRopuyzzz7DrFmzUFRUhLfeegtjx47FwYMHMW7cuLr/CAbw8OFDfPXVV1izZg327duH/Px8k55PS2WZcXV1rbGu9pkBgJ07dwKAjvn5eVxdXTFjxgxoNBrs2rWLKXdwcADwzFxdXy5duoR169Zh/fr1OHHiBBQKRb2Ov3v3Lj777DMIhUKMHj0ac+fORXh4OPbu3YsXXngB6enpTN2JEycCqF5+du/eDRaLxdQDgB9++AFjxoxBSkoKJk2ahMmTJyMhIQFRUVFQqVT1vl5TkZ2djXfffRfTpk1DdHS0yc9X33v+8OFDxMXFoU2bNpg6dWq19aKiotCjRw/cvXsXf//9d53aJv/vsVSfsGdr167FxYsX0b17d7zzzjuYOHEi8vPzMXPmTMyfP5+pZ2lpiVdeeQUpKSlISEio0s6VK1fw8OFDjBkzhjHnymQy9O/fH9u2bUNgYCDef/99BAcH4/XXX8fhw4fr3EdjcOLECQBAp06d9O5vqnEKaP4ypI+W+j57Hn16AQCcPn0ahYWFGDVqFNRqNQ4fPow1a9bg22+/Nej9ANQjmHZlXF1dsXPnTnTv3r3aOs7Oznj11VcN6pS5oB2UBg4c2CTn/+eff3Dnzh10794ddnZ2TPnDhw8BAO3bt9d7XPv27fHvv/8iNTUVHTp0qPEckZGRyM7OhrW1tU75Tz/9hMmTJ2PLli1YvHgxAGDAgAHw8vLCwYMHsXnzZvD5fKZ+YmIi7t69i4kTJzJtPXjwAKtWrYK3tzeuX78OR0dHAMDy5cvRs2dPvf2JjY2tl+9Jly5dMGrUqCrle/fuxd69e5m/hUIhli1bhg8//LDObRuCdlCsT4rK9PR0ZGRkoE2bNggMDKyx7qBBg7B27VqdF+bYsWOxZ88evPnmm7h27Rqio6PRtWtX2Nvb13ruzz77TOdvd3d3/Pjjj4iKiqpT34ODg5GVlcW8cLScP38egwcPxooVK7Bt2zYAgL+/P3r37o2zZ88iOzsbbm5uTP3c3FycOXMGvXv3ZnwCJRIJ3n//fYhEIiQmJsLf3x8AsGrVKgwdOhSJiYnw8fHROW9SUhKOHDlSp74Dz/ydpkyZUuf61TFz5kxYWFhg/fr1DW6rLtT3nsfHxwN49gzX9jE7aNAgXLlyBXFxcbX6LqnVavzwww8AUC8/p61btzL3WUtFRQWGDRuGTZs24f3334e3tzeAZy/zn376Cbt370ZERITOMdoXvPaFDzxTQJOTkzFnzhxs2bKFKZ82bVq1Y/nGjRtrXQhQmSlTpuj1UdW2I5FI8PfffzP3ZtKkSXrbaapxCmg+MlSfRWMt9X32PNrf6/kP0mvXrgF4pjx27twZ9+/fZ/ax2Wx88MEH+O9//1vn/gAwzCdRH7GxsWTp0qXGas4sCA4OJgDIvXv3quw7e/YsWbJkic526dIlnTpogLlZIpGQoKAgvb4dK1eurHHKf9q0aQQAiY+PN+jchDwzn9vY2JABAwbolH/00UcEADl8+LBO+dy5cwkAcvLkSaZs6dKlBADZtGlTlfa1/pbPT89rzXR13SZPnqxz/O3bt8kXX3xB7t69S0pLS0lGRgbZvXs3adOmDQFAvv32W4N/k7oQFBRUrcxUx+XLlwkA0rNnz1rr3r17lzHlVGbdunXE2tpa57dp27YtmTNnDnnw4EGVdn777Tfy448/ksePHxO5XE4ePnxIPv/8cyIUComFhYVeH9n6EhISQnx9fXXKtm7dSgCQL7/8Uqd848aNVe7Prl27CADywQcfVGk7ISGBAKhibtaatOq61WYeqou5+ccffyQAyNGjR5kyU5ubCanfPV+zZg0BQD7++ONa29Xeo3feeYcp0/6ugwYNYsa7d955hwQGBjKyK5PJGnxNhw4dIgDIrl27mDK1Wk08PDyIk5MTUSqVTLlKpSLOzs6kTZs2RK1WM+W+vr5EIBCQ3NzcKu1r7+fz5mYfH596yU11bhrPtzNx4kRSUlJSpV5Tj1NaWqIM6aO5vs/0cePGDWJpaanXDW7mzJkEAOFwOKR79+7kn3/+ISUlJeTixYvMu6nyOoa6YDQlsSVS0wt/8eLFVW7w874WhiqJcrmcREZGEgBk5cqVVfYbW0k8dOgQiY6OJk5OToTD4ehcU0BAgE7d27dvEwDklVdeYcoqKiqIq6srcXNz0/HLHD16NAFArl69WuWc6enpjerDcevWLcLn84mrq6vOC8XYmFpJTE5OJoD+xUxSqZQcOHCAzJ07l/Tp04fweDwCgFhYWOgoMDXx/fffEwDk1VdfrXP/z58/T0aOHEnc3NwIl8vVkR8+n69Tt7CwkPD5fNKtWzed8rCwMMLn80lhYSFT9sEHHxAA5ODBg1XOqVarCZfLbXKfxIyMDGJvb0/Gjx+vU94YSiIhdb/n9XnBf/PNNwTQdYqvSfmOiIioduFGTf3+7LPPSGhoKLGysqrS5qpVq3TqL1iwgAAgx44dY8qOHz9OAN2FXMXFxQSo6qulResXa2qfxKysLLJ3717i6elJOnToUGVRY3U01jhVmeYqQ9XRkt9nqamppE2bNkQgEJBz585V2T9jxgwCgAiFQpKRkaGz7/bt24TNZtfo36uP1hcjpR5ofcoyMjKq7FuxYgXIMyWb8SczBgqFAqNHj8a5c+ewaNEifPLJJ1Xq2NraAoCOf0VlpFKpTr2aWL9+PcaMGYMbN24gOjoa8+fPx5IlS7BkyRLY2tpW8VHr2LEjunbtihMnTjDmmdOnTyMnJwcTJkzQMUNo+6EvLEZt/nrGplOnTujRowdycnIM9s2oC1oTqj6Zqe2YusSvEovFOsdURiQSYezYsdiwYQMuXbqEvLw8zJ49G+Xl5XjzzTfrFD9z8uTJ4HK5dfYlOnjwICIjI3Hu/9q777imr/1/4K/sBAJBNsgGURQnOHAU96hbW63eUqx7tL3W1Vq/rdpbZ2vVq61trVV71dJhtVUrbrEOUFAUtyJTlowEQkLm+f3hL58SExA0YZ7n45FHy+dzcnKSHE/O53zOeZ/Tp9G7d2/Mnz8fn3zyCZYvXw5fX1+T12zRogWGDx+Oq1evMqGh7t27h6SkJIwYMcLoVld19YfNZj93nnBdmDt3LjgcDrZs2VIvr1/T7/xF6ljLli1Nzq1ZswaEEOh0OqSmpiIqKgqXLl3CjBkzalxmtVqNvn374tNPPwWHw0FUVBSWLVuG5cuXIzo6GgBM2h3D7eS9e/cyx8zdaq6uzgB11+64u7szcyBv375tNM+yOnXVTlXWGOtQVZry71lGRgb69euHJ0+e4LfffjM7dcLwmx8eHg5PT0+jc+3atUNAQABSU1NrNbWCbrBcjZ49ezJxIWszx+xFVVRUYMyYMTh27BiWLFmC1atXm01nmItomJv4rAcPHoDNZjNzuKqi1Wrxn//8B56enkhOTjaq/IQQrF+/3uzzoqKisGDBAvz222+YPn262cYaAOzt7QEAT548MZk7lp+fbzZva83hAMB0KswFt7WUXr164ezZszh16lSN64yvry88PT3x+PFj3Lt3r9p5iadOnQIAk7lZ5kgkEmzduhVHjhxBRkYGUlJSEBYWVu1z+Hw+7OzsavwZrVixAkKhEElJSSZzZKsKJB0VFYUDBw5gz549+Oyzz/C///2POV5Z5frzLL1ej8LCQpMfobqek5icnIzCwsIqOyWTJk3CpEmTsHHjRsyfP/+FX6emqvrOe/bsCQBMLNvq5pQZ6lh185kN7cvu3buRkZGBPXv2YPz48TX6t/jHH3/g6tWrmD59OjNf1SAmJga7d+82eU6HDh3QoUMH/PnnnygrKwMA/Pnnn+jYsSPat2/PpKuuzgBVtzuWmpP4rK5du6JFixa1atPqop2qTmOoQ+Y05d+z9PR09OvXDzk5Ofj1118xYsQIs883/HZUXsNQmeG4UqmsMo2JFxz1bBbu3r3LxH6sLgROVUv7UYvbzUqlkrm1tWjRomrTymQyi4TAyc3NNRlqN7h8+TIBTOd8GZ7H4XBIZGQkkcvlxNbW1uztnYYyh4OQp/OXfH19CYvFYmLgWYMhBI6zs7PZOVGVVQ6B89FHHxEAJCoqqsr0BQUFxMnJibDZbLPzDKtimFubmJj43LT3798nAEjHjh1rlLdAIDC5dUzI09uwhlvPz1KpVKRFixbEz8+P6HQ64u/vTxwdHYlKpTJK1xjmJH7wwQdk2rRpJo/OnTsTAKRfv35k2rRp5MSJE9W+jqWZ+84N4Ut27NhR5fNOnjxJABBnZ2ej76O68CXXrl0jLBaLtGnTxmxctmetWbPG5Naxwdy5cwlgPjTM+vXrmVvFhvJ8/vnnJunqc07is8rKygibzSaenp41Sl9X7VRNNOQ6ZE5T/T1LS0sjvr6+hMfjmcydfNbDhw8JABIUFGRyTq1WEwcHB2Jra1ur8Di0k/gchrkw1QXT3rhx40t1EpVKJRk8eDABQBYsWFCjclkimLZOpyMikYj4+fkZxRgrLi4m3bt3r/IfFSFPG1sWi8XMj1y7dq1JGkMn29fXlxQWFjLH5XI5CQ0NtcocjosXL5p0nDUaDTMReejQoRZ9PXMMwbTDwsLIo0ePTM4rlUqyYcMGo7k9JSUlxN/fnwAgK1euNGkoc3NzSY8ePUzmYBHyNG7X5cuXzZZl//79hMViEQcHB6ZTWlpaSq5fv26Stri4mPTp06fK79Oc4OBgYm9vbxQTUqlUklGjRjENnzmGCdarV68mAMjs2bNN0pSUlBCxWEzs7OyMPkeNRkMGDhxYbf20lNoG0zaw9pzE2n7nhBCSlJREBAIBsbGxIYcOHTJ5XkJCAnF1dSWA6cKi6n7gCflnvlZVMTAr27dvHwFAlixZYnT87NmzzHw4c53Ex48fEzabTQYMGED69+9P2Gy2ybwrQv6ZLz5v3jyj44bYhOY6iS8jPT3dbP1Qq9Vk2rRpBHgasLqyhtBONeY6ZE5T/D0zdBC5XK5RXOrqGPoSz65ZMARPf/PNN2tVhhpvy9dc6XQ6LFy4EJs3bwaHw0FkZCQ6dOjAbMuXnJyMxMRE2Nvb46effsKrr77KPJfFYsHe3t4ozlJlPj4++PTTTzFlyhTs3r0b7u7umDVrltm0z97eyM3NRffu3ZGdnY2xY8ciODgYf//9Ny5cuIAhQ4bgr7/+qtG2fIsWLcKGDRsQFBSEkSNHorS0FEePHoWvry8yMjLA4/HMhiDYu3cv3nzzTfB4POh0OmRkZJjdRmrZsmVYvXo1PDw88Prrr4PL5eL3339H+/btcejQIfTr16/aPYlry8/PDywWCz179kTLli0hlUpx7tw53Lt3Dz4+Pjh37pzJrQJLq7wtH4/HM9qWLy0tDSdPnkRRURE+++wzJhwD8DTEwvDhw/Hw4UNmOyWJRMJsyyeXyzFjxgx8/fXXRvGxxowZgz/++ANBQUHo1asXPD09IZfLkZycjL///htsNht79uzBpEmTAPyz9Vx4eDizjdjjx49x9OhRFBUVYdCgQTh8+LBRSIiqbN26Fe+++y48PDzw2muvQavV4sSJEyCEQCwW4/r16zDXxFy4cAG9e/cGj8eDRqPBhQsXmNtZlW3fvh0zZ86Eg4MDJk6cCIlEgr/++gsCgQC5ubkQCAR49OjRi3xNVVq0aBETr+7EiRPIycnB+PHjmVAYH3744XP3ZDdse2itbflq+50bHDlyBG+88QbkcjkiIiKMtlQ7efIk9Ho9pkyZYjLP2rCl2po1a/Dhhx+alOfGjRvo1KkTAgMDcefOnWrj3cnlcrRv3x7p6el49dVXERoainv37uHw4cMYM2YM9u/fj+XLl2PFihUmzx00aBDTXgwYMADHjx83SVNWVoZu3brh7t276NOnD3r37o3s7Gz88ssvGDx4MA4dOoTdu3dXGZamtg4ePIjx48ejT58+aNWqFZydnZGfn4+TJ08iKysLrVu3RlxcnNG8tYbQTjXmOlSVpvh7lpGRgR49emDIkCFm0zz77yQ1NRU9e/ZEQUEBhg8fjjZt2uDatWs4ffo0fH19ER8fb3ZOe5Vq1aVsxhITE8n06dOZHQJ4PB5xc3MjAwcOJF9++aXZ29F4ztCy4ZZeZGTkC93eyMnJIVOnTiVubm6Ez+eToKAgsnLlSqMrv+dRq9Vk1apVpFWrVkQgEBAfHx+yYMECUlZWVu2OFoadEPD/b6lV5+uvvyYhISGEz+cTLy8vsmjRIpKVlUUAkNGjR9e4rDWxdu1a0rdvX+Lp6Un4fD6xsbEhHTp0IMuWLTNaOVsXrly5QqZOnUqCgoKISCQiAoGA+Pn5kUmTJpHjx4+bfY5CoSBffvkl6dmzJ3FwcCA8Ho94enqS1157jZw8edLsc+7evUvWr19PBg0aRPz9/YlQKCRCoZAEBgaS6Ohok9vMMpmMzJs3j4SFhRFnZ2fC5XKJRCIhvXv3Jt98802tbvfo9XryzTffkHbt2hGhUEjc3d3JtGnTSH5+PlOvqxIQEEAAkICAgGpf49dffyWdO3cmAoGA2XGlqKiIiMXiGt8Wr43n3Xqsya1Ga48k1vY7rywnJ4csXryYtGvXzmhlsY2NDdm3b5/Z5zxvFIgQQsaPH//cW5EGjx49IuPHjycuLi7ExsaGdO3alcTExDx3JxJDuCEAZPfu3VXmX1BQQKZNm0acnZ2JUCgkYWFh5PfffydffPEFAUAOHDjw3DLWVEZGBnn//fdJWFgYcXJyIhwOh0gkEtKjRw+ybt06s2FdGkI71djrkDlN7ffsef2CqtrXzMxMMmXKFOLu7k54PB7x9vYm8+bNM9l1pkZleNk3QVEv4sSJE2ZvOVFUTTx48IAAIBMmTKjvojR6Op2OjBw5ssr5Vk3Jv/71LwKA3L59u76L0qQ0pzpkTlP+PaMhcCirevLkCXQ6ndExqVSKpUuXAsALr2SjmoeSkhKTsBVKpRLvv/8+AFp/LIHNZmPfvn3o2LEj5s+fjx9//LG+i/TScnNzTY7FxcUhJiYGrVu3RkhISD2UqulqinXInOb4e0ZD4FBWtXfvXnzxxRfo378/PD09kZubi9jYWBQUFGDKlCk1CuVCNV9xcXGYNm0aBg8eDB8fHxQWFuL06dNIT09H//79MXHixPouYpMgFotx6NAh7NixA1lZWZDL5SZbmzUmr776KkQiETp16gRbW1vcvn0bsbGx9RrTsqlranXInOb4e0YXrlBWdfnyZaxatQpXrlxBcXExOBwOQkJCMGXKFMydO7dGi2uo5uvBgwf4+OOPcfHiRSb2XVBQECZOnIhFixZBKBTWcwmphmjTpk3Yu3cvUlNTUVZWBgcHB/Tq1QtLly5F9+7d67t4VCPVHH/PaCeRoiiKoiiKMtH0ur0URVEURVHUS6OdRIqiKIqiKMoEXbhiAXq9Hjk5ObCzswOLxarv4jRbhBCUlZXB09OzUc8NofWpYaD1ibIkWp8oS6qr+kQ7iRaQk5MDb2/v+i4G9f9lZWWZjZbfWND61LDQ+kRZEq1PlCVZuz7RTqIF2NnZAXj6Zdnb29dzaZomqVSKtLQ0FBYWQqPRgMfjwdnZGf7+/nBwcAAAlJaWwtvbm/k+Gitan+pOdfWKzWYz9encuXP4/PPPkZSUhNzcXBw4cMAoJhohBCtXrsR3332HkpISdO/eHV999RXatWvHpFGpVFi0aBF++uknKJVKDBgwAF9//bVRA19SUoL33nsPf/75JwBg1KhR2LJlC1PHASAzMxPz5s3D6dOnIRKJMHnyZHzxxRdVbqNI61PdkUqlSElJwa1bt1BcXAwAcHR0RLt27eDn54fQ0FDaPtWjmvyONBZ19XtHO4kWYBhyt7e3b3T/aBoDqVSKBw8eQC6Xw83NDXw+HyUlJcjKykJpaSl69+6NFi1aMOkb+y0QWp/qxrP1SiAQQKVSoaioCA8ePECrVq0APP0+ysvL0bFjR7z99tsYP368SV7r16/Hl19+iV27diE4OBifffYZBg0ahHv37jGN+Pz583Ho0CHExMTAyckJCxcuxIgRI5CUlAQOhwMAmDx5MrKzsxEbGwsAmDlzJqKionDo0CEAT/eSHz58OFxcXHD+/HkUFRUhOjoahJAq4//R+lQ3pFIprl27huvXr4PL5SIwMBDA0wDMSUlJKC0tBUDbp/ryvH/vYWFhja6jCFi/PjWaiRHbtm1Dhw4dmIoZERGBo0ePAgA0Gg0++OADtG/fHra2tvD09MRbb72FnJwcozxUKhXeffddODs7w9bWFqNGjUJ2drZRmpKSEkRFRUEikUAikSAqKgpSqbSu3ib1DEIIUlNTIZfL4eXlBa1Wi/v37+Pu3bvIyspCXFwcfvvtN+aqnaJq4tl6JRKJwGazIRKJ4OXlBblcjvT0dCb9sGHD8Nlnn2HcuHFm89q0aROWLVuGcePGITQ0FLt374ZCocC+ffsAADKZDDt27MCGDRswcOBAdO7cGXv27EFKSgpOnjwJALhz5w5iY2Px/fffIyIiAhEREdi+fTsOHz6Me/fuAQCOHz+O27dvY8+ePejcuTMGDhyIDRs2YPv27UwnhKp7hBA8fPgQDx8+hK2tLXx8fCASiSASieDj4wNbW1s8evSovovZbNXk3/ujR49AIwKaajSdRC8vL6xduxaJiYlITExE//79MXr0aNy6dQsKhQJXr17Fxx9/jKtXr+L333/H/fv3MWrUKKM85s+fjwMHDiAmJgbnz5+HXC7HiBEjjLbZmTx5MpKTkxEbG4vY2FgkJycjKiqqrt8u9f/J5XIUFBTAyckJZWVluHPnDtLT01FYWIjCwkKUlZXh9OnT2L17NzIzM2uV97lz5zBy5Eh4enqCxWLh4MGDRucJIVixYgU8PT0hEonQt29f3Lp1yygNvfBonCrXK3OcnJyY4N3Pk5aWhry8PAwePJg5JhAIEBkZiYsXLwIAkpKSoNFojNJ4enoiNDSUSXPp0iVIJBKjYM89evSARCIxShMaGgpPT08mzZAhQ6BSqZCUlATgaZ0sLS01elDWJZfLkZGRAUIIJBKJyXkHBwfo9fp6KBkF1Ozfe35+PuRyeR2XrOFrNJ3EkSNH4tVXX0VwcDCCg4OxatUqiMVixMfHQyKR4MSJE5gwYQJat26NHj16YMuWLUhKSmI6Dpa6kgdoI1yXNBoNNBoN+Hw+srOzUVRUhPLycsjlctjY2MDd3R3Ozs7IzMzE8ePHa5W34Rbi1q1bzZ433ELcunUrrly5And3dwwaNAhlZWVMGnrh0TgZ6pVAIDB7ns/nQ6PR1CivvLw8AICbm5vRcTc3N+ZcXl4e+Hy+0bQIc2lcXV1N8nd1dTVK8+zrtGjRAnw+n0mzZs0a5oJEIpHQRQZ1QKPRoKKiAiwWy+zcUC6X2+hvMzdmNf33XtN/881Jo+kkVqbT6RATE4Py8vIq90qUyWRgsVjMHANLXckDtBGuSzweDzweDyUlJSgqKoJKpUJFRQUcHR3B5/Oh1+shFAoRGBiI/Pz8WuXdUG4hUnXPUK9UKhWAp993eXk5ZDIZysvLoVKpwOPxapXns50AQshzOwbPpjGXvrZpli5dCplMxjyysrJq9T6o2uPxeBAKhSCEQK1Wm5zXarX0VmY9evbf+7PUajWThjLWqDqJKSkpEIvFEAgEmD17Ng4cOIC2bduapKuoqMCHH36IyZMnMxNrLXUlD9BGuC6JxWK4urriyZMnUCgUUCgURpvGy+Vy2Nvbw87ODiKRyGKvW5e3EOnIdN0z1KuioiKUlZXh7t27SE5OZh6XL1+u8b7Q7u7uAGDURgBAQUEBM+rn7u4OtVqNkpKSatOYu9B58uSJUZpnX6ekpAQajYZJIxAImLnbjW1xQWMlFovh6+sLFosFmUxmcl4qlTbq2IiNXeV/7+YUFRXBzc3N6LeFeqpR1drWrVsjOTkZ8fHxmDNnDqKjo3H79m2jNBqNBm+88Qb0ej2+/vrr5+b5IlfytBGuOywWC4GBgZBIJCgqKoJcLgebzYZarUZxcTGEQiFcXV2h0Whq/KNeE3V5C5GOTNc9Q70Cns5NzczMhEgkgp2dHeRyOcrLy2vcWff394e7uztOnDjBHFOr1YiLi0PPnj0BAGFhYeDxeEZpcnNzcfPmTSZNREQEZDIZLl++zKRJSEiATCYzSnPz5k3k5uYyaY4fPw6BQICwsLAX/DSol8VisRAUFISgoCCUl5cjMzMTCoUCSqUSmZmZKC8vR0BAQH0Xs9ky/HsXi8XIzMxEVlYWMjIykJWVhczMTIjFYgQEBNApAWY0qhA4fD4fQUFBAIDw8HBcuXIFmzdvxrfffgvgaQdxwoQJSEtLw+nTp406b5Wv5Cv/qBcUFDANcE2u5Km65+DggN69eyMvLw+nT58Gn8+HUCiEo6MjXF1dYWtri/z8fKtcBdbFLcSlS5diwYIFzDlD/CvKugydcltbW/B4PJSVlYHL5cLHxwdeXl5GHTG5XI6HDx8yf6elpSE5ORmOjo7w8fHB/PnzsXr1arRq1QqtWrXC6tWrYWNjg8mTJzOvNW3aNCxcuBBOTk5wdHTEokWL0L59ewwcOBAAEBISgqFDh2LGjBlMmzZz5kyMGDECrVu3BgAMHjwYbdu2RVRUFD7//HMUFxdj0aJFmDFjBr1YrWcODg6IjIyERCLBjRs38PjxYwCAs7Mz2rdvTzuJ9czBwQEuLi64ePEi7t+/D5VKBYFAgODgYIwePbpRhr+pC42qk/gsQggzx8DQQXzw4AHOnDljsoqp8pX8hAkTAPxzJb9+/XoAxlfy3bp1A2B6JU/VjxYtWmD8+PGQy+XIzMyEr68v7OzsoNFokJ+fDxsbG3C5lqvOlW8henh4MMeruoX4MhceAoGgygnVlPXI5XIolUp069YNhBBotVpwuVzY2NiAxWIZzV9KTExEv379mL8Nnfro6Gjs2rULS5YsgVKpxNy5c5lg2sePHzcKdLtx40ZwuVxMmDCBCaa9a9cuJkYiAOzduxfvvfceM4Vh1KhRRgurOBwOjhw5grlz56JXr15GwbSp+mfoKHbp0oWZWtCiRQvY2dkZLXij6l5GRgaOHTuGsrIytGzZEnq9Hmw2G2VlZTh27BgkEgl8fX3ru5gNTqPpJH700UcYNmwYvL29UVZWhpiYGJw9exaxsbHQarV47bXXcPXqVRw+fBg6nY65lWdY4GCpK3mq/jg6OmLcuHE4cuQI8vLyIJfLIRQK4eDgAKFQaNHI85VvIXbu3BnAP7cQ161bB4BeeDR2htWMQqHQ7HyxypPY+/btW+3CAxaLhRUrVmDFihVVphEKhdiyZUuVQa+Bp3V8z5491Zbbx8cHhw8frjYNVX9YLBadhtTA6PV6/P3337hz5w5kMhny8vKYHVfc3d1RWFiI8+fPw9vbm84dfUaj6STm5+cjKioKubm5kEgk6NChA2JjYzFo0CCkp6cz21h16tTJ6HlnzpxB3759AVjmSp6qX76+vpg0aRJSUlKQl5cHvV4Pe3t7JhRObTSUW4hU/ai84tHcoicaDoOimoa8vDyj28xOTk4QCoWoqKhAZmYmBAIBhEIh+vXrZxSDlGpEncQdO3ZUec7Pz69G4QUsdSVP1a8WLVqgT58+kMvlzNWgWCyu9e2chnILkaofhhWP2dnZRvsnG9BdfCiqaZDL5UhJSUFFRQX8/PyY42KxGGKxGI8ePcKtW7doMG0z6Lgq1SixWCzY2dnB0dERdnZ2L7QqzXAL8dnHrl27mNdYsWIFcnNzUVFRgbi4OISGhhrlYbjwKCoqgkKhwKFDh0wWnRguPAzhbfbs2UMnSTcAlVc8ZmdnQ6lUQqfTQalUIjs7G7a2tvVdRIqymDVr1oDFYmH+/PnMsSlTpoDFYhk9evToUX+FtJL8/HyUlpbC3t4ehBBoNBqoVCpoNBoQQuDg4ACpVFrrWLvNQaMZSaQoirI0BwcHhIWFITU1FQUFBczItLe3d62nL1BUQ3XlyhV899136NChg8m5oUOHYufOnczf5naMaeyEQiEEAgHKy8sBPI1Na4gwYTguFAotGkatqaCdRIqimjUHBwd06dLlpacvUFRDJJfL8a9//Qvbt2/HZ599ZnJeIBAw0RzMUalURiv9G2Owf4lEAldXV2RkZKCsrAwSiQQCgQAqlQp5eXngcDjw9fU1u+92c0dvN1MU1exZYvoCRTVE8+bNw/Dhw5nFdM86e/YsXF1dERwcjBkzZqCgoMDofFMI9h8QEAAvLy9wuVx4eHhAq9VCJpNBq9XCw8ODiY9KY1maoiOJFEVRFNUExcTE4OrVq7hy5YrZ88OGDcPrr78OX19fpKWl4eOPP0b//v2RlJTExG5tCsH+lUolOnTogJycHMjlcqbDaOgsent7IzQ0FEql0qKh1JoC2kmkKIqiqCYmKysL//73v3H8+PEq59pNnDiR+f/Q0FCEh4fD19cXR44cwbhx4wA0jWD/Go0GXl5eeOONN3D27FncvXsXFRUVEAqFCAkJwSuvvMJszkAZo51EiqIoimpikpKSUFBQYLSnt06nw7lz57B161aoVCqjUF0A4OHhAV9fXzx48KCui2tVhpioarXa5JxhtbMhDWWMdhIpiqIoqokZMGAAUlJSjI69/fbbaNOmDT744AOTDiIAFBUVISsry2gr0qZALBZDJpNh37590Gg0cHJyAo/Hg0ajwYMHD5Ceno6pU6dCLBbXd1EbHNpJpCiKoqgmxs7OziSuq62tLZycnBAaGgq5XI4VK1Zg/Pjx8PDwQHp6Oj766CM4Oztj7Nix9VRq69Dr9bhx4wZKSkrA5XKRkZFhFALHEGz79ddfN9t5bs7o6maKoiiKamY4HA5SUlIwevRoBAcHIzo6GsHBwbh06VKTW7yRmpqKO3fugMvlQqFQMPu2azQaKBQKcLlc3L59G6mpqfVd1AaHjiRSFEVRVDNw9uxZ5v9FIhGOHTtWf4WpQzKZDI8fP4ZarYZarUZZWRl0Oh04HA4T8urx48eQyWT1XdQGh3YSKYqiKIpqsioqKlBSUoLy8nIQQsDj8cDhcEAIgVQqBYvFgq2tLSoqKuq7qA0O7SRSFEVRFNVkOTs7Q6VSobS0FCKRiOksGuYkKpVK8Hg8uhWnGXROIkVR1Evy8/MDi8UyecybNw8AMGXKFJNzPXr0MMpDpVLh3XffhbOzM2xtbTFq1ChkZ2cbpSkpKUFUVBSz+0VUVBSkUmldvU2KapQKCwsBgAmerdfrwWKxoNfrmZ1XCCFMOuofjaaTuGbNGnTt2hV2dnZwdXXFmDFjcO/evSrTz5o1CywWC5s2bTI6ThtiiqIs7cqVK8jNzWUeJ06cAAC8/vrrTJqhQ4capfnrr7+M8pg/fz4OHDiAmJgYnD9/HnK5HCNGjIBOp2PSTJ48GcnJyYiNjUVsbCySk5MRFRVVN2+SohopHo8HnU7HbLepUCggl8uhUCgAPN2WU6fT0TiJZjSaTmJcXBzmzZuH+Ph4nDhxAlqtFoMHD0Z5eblJ2oMHDyIhIQGenp4m52hDTNVUXY0OUY2fi4sL3N3dmcfhw4cRGBiIyMhIJo1AIDBK4+joyJyTyWTYsWMHNmzYgIEDB6Jz587Ys2cPUlJScPLkSQDAnTt3EBsbi++//x4RERGIiIjA9u3bcfjwYaMLZsNttcoPimrOZDIZVCoVdDodCCHg8/kQCATg8/kghECn00GlUtGFK+aQRqqgoIAAIHFxcUbHs7OzScuWLcnNmzeJr68v2bhxI3NOKpUSHo9HYmJimGOPHz8mbDabxMbGEkIIuX37NgFA4uPjmTSXLl0iAMjdu3cJIYRUVFQQmUzGPLKysggAIpPJrPiOqeeRyWQW/R4KCgpIbm4u8zhx4gQBQM6cOUMIISQ6OpoMHTrUKE1RUZFRHrNnzyYtW7YkJ06cIFevXiX9+vUjHTt2JFqtts7eB/ViXvR7UKlUxMnJiaxatYo5Fh0dTSQSCXFxcSGtWrUi06dPJ/n5+cz5U6dOEQCkuLjYKK8OHTqQTz75hBBCyI4dO4hEIjF5PYlEQn744Qfm7+XLlxMAJg9an+pXU/l33Rjfx4ULF4i9vT3h8XhELBYToVBIBAIBEQqFRCwWEx6PRyQSCblw4UJ9F7XG6up7aDQjic8y9PgrX43r9XpERUVh8eLFaNeunclzkpKSoNFoMHjwYOaYp6cnQkNDcfHiRQDApUuXIJFI0L17dyZNjx49IJFImDRr1qxhbkVLJJJGt9k5VTN1MTpENT0HDx6EVCrFlClTmGPDhg3D3r17cfr0aWzYsAFXrlxB//79oVKpAAB5eXng8/lo0aKFUV5ubm7Iy8tj0ri6upq8nqurK5MGAJYuXQqZTMY8srKyrPAuKarxyM/PB5vNBofDgVarBZfLBY/HA5fLhVarBYfDAYvFQn5+fn0XtcFplJ1EQggWLFiA3r17G0WUX7duHbhcLt577z2zz7NUQ0wb4ZdHCEFZWRmKi4tRVlYGQkh9F6laarUae/bswdSpU5l5LcDTuGOurq4IDg7GjBkzUFBQwJyryUUJQG8PNjU7duzAsGHDjKa7TJw4EcOHD0doaChGjhyJo0eP4v79+zhy5Ei1eZH/vwLToPL/V5VGIBDA3t7e6EFRzZmtrS2zNzOHw4FarUZFRQXUajU4HA54PB74fD5sbW3ru6gNTqMMgfPOO+/gxo0bOH/+PHMsKSkJmzdvxtWrV802pNWpbUMsEAggEAhesPSUVCpFamoqCgoKmI3VXV1dERgYCAcHh/ounllVjQ69/vrr8PX1RVpaGj7++GP0798fSUlJEAgENbooAZ6OTK9cubKu3gplRRkZGTh58iR+//33atN5eHjA19cXDx48AAC4u7tDrVajpKTEqL4UFBSgZ8+eTBpzIx1PnjyBm5ubBd8FRTUtIpEItra2UCgUJgtUDOsRbGxsIBKJ6quIDVajG0l899138eeff+LMmTPw8vJijv/9998oKCiAj48PuFwusz/jwoUL4efnB8C4Ia6soKCAaWRpQ2xdUqkUSUlJyM7Ohp2dHTw8PGBnZ4fs7GwkJSU12FXk1hwdoiPTTcfOnTvh6uqK4cOHV5uuqKgIWVlZ8PDwAACEhYWBx+Mxq6IBIDc3Fzdv3mQ6iREREZDJZLh8+TKTJiEhATKZjElDUZSpVq1aQSwWgxACQggUCgXKy8uhUCiYY3Z2dmjVqlV9F7XBaTSdREII3nnnHfz+++84ffo0/P39jc5HRUXhxo0bSE5OZh6enp5YvHgxs/UQbYjrFyEEqampkMvl8PLygkgkApvNhkgkgpeXF+RyOR49etTgbj0bRoemT59ebbrqRocqq3xRAtDbg02FXq/Hzp07ER0dDS73n5s0crkcixYtwqVLl5Ceno6zZ89i5MiRcHZ2xtixYwEAEokE06ZNw8KFC3Hq1Clcu3YNb775Jtq3b4+BAwcCAEJCQjB06FDMmDED8fHxiI+Px4wZMzBixAi0bt26Xt4zRTUGpaWl4HK5zH7NlVc3G45xOBw61ceMRnO7ed68edi3bx/++OMP2NnZMbfrJBIJRCIRnJyc4OTkZPQcHo8Hd3d3pgGt3BA7OTnB0dERixYtqrIh/vbbbwEAM2fOpA2xBcjlchQUFJh8TwZOTk7Iz8+HXC5vUBvMW2J0aMKECQD+uShZv3691ctN1a2TJ08iMzMTU6dONTrO4XCQkpKCH3/8EVKpFB4eHujXrx9+/vlno3q+ceNGcLlcTJgwAUqlEgMGDMCuXbvA4XCYNHv37sV7773HzHMdNWoUtm7dWjdvkKIaKZ1Oh6KiInC5XAgEAqjVauj1erDZbNjY2ECn06G4uNgoFB71VKPpJG7btg0A0LdvX6PjO3fuNJon9jy0Ia4/hiu2quZzVr6qayiqGx1asWIFxo8fDw8PD6Snp+Ojjz6qcnSoqosSqukYPHiw2VFwkUjE3M2ojlAoxJYtW7Bly5Yq0zg6OmLPnj0vVU6Kam7u3r0LpVIJGxsbAE8HkAzTftjspzdUFQoF7t69i5CQkPosaoPTaDqJL3ILMj093eQYbYjrj2F1mUqlMjtBWK1WM2kairoYHaIoiqKsR6/XgxDCbL+nVquZc3w+HywWC1wuF3q9vh5L2TA1mk4i1fiJxWK4uroiOzvbaNGRQVFREby9vSEWi+uhdObVxegQRVEUZT1isRgcDgfl5eUghIDH44HFYoEQApVKBRaLBYFA0KB+exqKRrNwhWr8WCwWAgMDIRaLkZ2dDaVSCZ1OB6VSiezsbIjFYgQEBNQ6hBFFURRFVaV9+/bM/s08Hg8ajQYqlYoJwabT6cDn89G+ffv6LmqDQzuJVJ1ycHBAWFgYvLy8UFZWhry8PJSVlcHb2xthYWENNk4iRVEU1Tjl5eXBzs4ObDabmdYkFArB4/GgVqvBZrMhFouN4tdST9HbzVSdc3BwQJcuXSCXy5krObFYTEcQKYqiKIvTarVgsVhwcnKCSqWCQqFgjtnb24PP54PNZkOr1dZ3URsc2kmknosQYvEOHYvFalBhbiiKoqimyTDv0NHREXq9HkqlktnD2RCvV6/XM3upU/+gnUSqWo1xCz2KoiiKMnBzc4NEIkF+fj5sbGxM9mhWKBRwc3Oju6qZQeckUlVqrFvoURRFUU/jC3fo0IHZySkiIgJHjx5lzhNCsGLFCnh6ekIkEqFv3764detWPZbYOmxtbeHp6cksUhGJRLC3t4dIJGIWs3h6epp0HinaSaSq0Fi30KMoiqKe8vLywtq1a5GYmIjExET0798fo0ePZjqC69evx5dffomtW7fiypUrcHd3x6BBg1BWVlbPJbcssVgMf39/BAYGwt3dHQqFAkVFRVAoFHB3d0dgYCD8/f1pCBwzaCeRMqs2W+hRFEVRDc/IkSPx6quvIjg4GMHBwVi1ahXEYjHi4+NBCMGmTZuwbNkyjBs3DqGhodi9ezcUCgX27dtX30W3KJ1Oh9atW6Nly5bMQIePjw8zANKyZUu0bt2abstnBu0kUmY1xi30KIqiKPN0Oh1iYmJQXl6OiIgIpKWlIS8vj9l+FgAEAgEiIyNx8eJF5phKpUJpaanRo7Hh8XiQSCRwd3eHvb092Gw28zAcl0gkDWq3r4aCdhIpsypvoWdOQ9xCj6IoijKWkpICsVgMgUCA2bNn48CBA2jbti0TE/DZxRpubm5G8QLXrFkDiUTCPLy9veu0/JZga2sLlUqFsrIytGnTBj4+PvDw8ICPjw9at26NsrIyqNVqOifRDNpJpMwybKFXVFRk9nxRURHc3NzoHA6KoqgGrHXr1khOTkZ8fDzmzJmD6Oho3L59mzn/bDgzQojRsaVLl0ImkzGPrKysOiu7pZSXl0On00GlUiE9PR0ODg7w9fWFg4MD0tPToVKpoNVqUV5eXt9FbXBoCBzKLMMWelKpFNnZ2XBycgKfz4darUZRURHdQo+iKKoR4PP5CAoKAgCEh4fjypUr2Lx5Mz744AMAT3cj8fDwYNIXFBQYjS4KBIIqpx01FobfLXd3d7BYLJSWlkImk4HL5SIgIACEEBQXF0OtVtd3URscOpJIVYluoUdRNbNixQqwWCyjh7u7O3O+JqFGVCoV3n33XTg7O8PW1hajRo1Cdna2UZqSkhJERUUxt/6ioqJoKCqqVgghUKlU8Pf3h7u7O06cOMGcU6vViIuLQ8+ePeuxhJanUqkgl8vh7OwMb29v2NvbQygUwt7eHt7e3nB2dkZZWRkNpm1Go+oknjt3DiNHjoSnpydYLBYOHjxokubOnTsYNWoUJBIJ7Ozs0KNHD2RmZjLnaUNcO4Yt9Hr37s08OnfuTDuIFPWMdu3aITc3l3mkpKQw52oSamT+/Pk4cOAAYmJicP78ecjlcowYMcJoxeXkyZORnJyM2NhYxMbGIjk5GVFRUXX6PqnG46OPPsLff/+N9PR0pKSkYNmyZTh79iz+9a9/gcViYf78+Vi9ejUOHDiAmzdvYsqUKbCxscHkyZPru+gWJRAIIBaL8fDhQxw+fBixsbE4deoUYmNjcfjwYTx8+BB2dnaNfsTUGhpVJ7G8vBwdO3bE1q1bzZ5PTU1F79690aZNG5w9exbXr1/Hxx9/DKFQyKShDXHtGbbQc3R0hJ2dXbO5xVxXo0NU08DlcuHu7s48XFxcAKBGoUZkMhl27NiBDRs2YODAgejcuTP27NmDlJQUnDx5EsDTC+DY2Fh8//33iIiIQEREBLZv347Dhw/j3r179fa+qYYrPz8fUVFRaN26NQYMGICEhATExsZi0KBBAIAlS5Zg/vz5mDt3LsLDw/H48WMcP368yW2ZyufzodfrcenSJdy9exeEEIhEIhBCcPfuXVy6dAk6nQ58Pr++i9rwkEYKADlw4IDRsYkTJ5I333yzyudIpVLC4/FITEwMc+zx48eEzWaT2NhYQgght2/fJgBIfHw8k+bSpUsEALl7967ZfGUyGQFAZDLZS7wj6mVZ+ntYvnw5adeuHcnNzWUeBQUFzPm1a9cSOzs7sn//fpKSkkImTpxIPDw8SGlpKZNm9uzZpGXLluTEiRPk6tWrpF+/fqRjx45Eq9XW2fugXkxtvofly5cTGxsb4uHhQfz8/MjEiRNJamoqIYSQ1NRUAoBcvXrV6DmjRo0ib731FiGEkFOnThEApLi42ChNhw4dyCeffEIIIWTHjh1EIpGYvLZEIiE//PAD83dFRQWRyWTMIysri9anBqCp/LtujO9Do9GQWbNmkbZt25I2bdoQDw8P4urqSjw8PEhISAhp27YtmTNnDtFoNPVd1Bqrq++hUY0kVkev1+PIkSMIDg7GkCFD4Orqiu7duxvdkk5KSoJGozGKC+Xp6YnQ0FAmLtSlS5cgkUjQvXt3Jk2PHj0gkUiYNE0hbhRVM9YeHaKahu7du+PHH3/EsWPHsH37duTl5aFnz54oKiqqUaiRvLw88Pl8tGjRoto0rq6uJq/t6ura5EKWUJQlPXr0CGlpaVAoFCgtLYWdnR2cnJxgZ2cHmUwGhUKB1NRUPHr0qL6L2uA0mU5iQUEB5HI51q5di6FDh+L48eMYO3Ysxo0bh7i4OACWa4gbWyNMCEFZWRmKi4tRVlZGt9KrhQcPHsDT0xP+/v544403mEakJoFoa3JRAtCLjqZg2LBhGD9+PNq3b4+BAwfiyJEjAIDdu3czaZ4XasScZ9OYS/9smqYQsoSiLEkqlSIrK4sJnq1Wq6FQKKBWqyGRSMBms5Gdnd1s1x5Up8mEwNHr9QCA0aNH4/333wcAdOrUCRcvXsQ333yDyMjIKp9b24Z46dKlWLBgAXOutLS0wXYUpVIpUlNTUVBQAI1GAx6PB1dXVwQGBtLFJ89hGB0KDg5Gfn4+PvvsM/Ts2RO3bt2qdnQoIyMDQM0uSoCnFx0rV6608ruh6pKtrS3at2+PBw8eYMyYMQCqDzXi7u4OtVqNkpISo/pSUFDArDR1d3dHfn6+yWs9efKkyYUsoShLKikpQXl5Ofh8Pjgcjkl8XzabDblcjpKSknoqYcPVZEYSnZ2dweVy0bZtW6PjISEhzOrmyg1xZc821s9riAUCAezt7Y0eDZFUKkVSUhKys7NhZ2cHDw8P2NnZITs7G0lJSUZXTXS00VRdjQ7RkZ+mR6VS4c6dO/Dw8KhRqJGwsDDweDyjNLm5ubh58yaTJiIiAjKZDJcvX2bSJCQkQCaTNbmQJRRlSQ4ODkxHUKfToaKignnodDrI5XJwOBw6cGJGk+kk8vl8dO3a1WSV3/379+Hr6wugeTXEhBCkpqZCLpczm5iz2Wxmc3O5XI5Hjx6BEAKpVIqrV6/i/PnzzOPq1at06P0ZlUeHDKucK48IAlWPDlWVBmg8Fx1U1RYtWoS4uDikpaUhISEBr732GkpLSxEdHV2jUCMSiQTTpk3DwoULcerUKVy7dg1vvvkmc4ECPL3gHTp0KGbMmIH4+HjEx8djxowZGDFiBFq3bl2fb5+iGjQej8d0AAsLC6FWq6HT6aBWq1FYWAgAdO/mKjSq281yuRwPHz5k/k5LS0NycjIcHR3h4+ODxYsXY+LEiXjllVfQr18/xMbG4tChQzh79iwA44bYyckJjo6OWLRoUZUN8bfffgsAmDlzZqNriOVyOQoKCuDk5GT2vJOTE/Lz85GdnY379+9DLpfDyckJAoEAKpWKmZ9Bg2b/wzA61KdPH6PRoc6dOwP4Z3Ro3bp1AIwvSiZMmADgn4uS9evX19v7oCwvOzsbkyZNQmFhIVxcXNCjRw/Ex8czF6hLliyBUqnE3LlzUVJSgu7du5uEGtm4cSO4XC4mTJgApVKJAQMGYNeuXeBwOEyavXv34r333mPmuY4aNarKkGAURT3l5eUFNzc3FBUVgcVioaSkBHq9Hmw2G2KxmFmg6OXlVd9FbXAaVScxMTER/fr1Y/42zAuMjo7Grl27MHbsWHzzzTdYs2YN3nvvPbRu3Rr79+9H7969mec0l4ZYo9FAo9FUOTfJsMXegwcPmNFGA8NoY3Z2Nh49eoTOnTs3m9iIlS1atAgjR46Ej48PCgoK8Nlnn5kdHWrVqhVatWqF1atXVzk6VNVFCdU0xMTEVHuexWJhxYoVWLFiRZVphEIhtmzZgi1btlSZxtHREXv27HnRYlJUs6TVauHi4gIWiwWtVosWLVqAzWZDr9dDqVSCx+PB2dkZWq22vova4DSqTmLfvn2fO1du6tSpmDp1apXnm0NDTAhh5luUlJTA0dHRpJOnVquh1WpRUlJisvjCwDDaKJfLm1xw1Zqoq9EhiqIoynp4PB60Wi2zklkmkzEjiYbd2fR6Pb3dbEaj6iRSz2dYzWy4lXzz5k0EBwfDy8vLqPNSVFQER0dHlJaWVjvaaBiRbI7qanSIoiiKsp6SkhKUlpaCEMLs2czlcqHVaqFWq5m5+SUlJUwsXOqpJrNwhTJezWxvb49OnTrB0dERt2/fxvXr1yGVSqFUKpGdnQ2xWIygoCDw+fwqNzVXq9Xg8Xj06oqiKIpq1EpLS8HhcODu7s5s08fn8+Hu7g4WiwW5XF7fRWyQ6EhiE1F5NXPLli1RXl4OhUIBd3d3sNlsZGZmQqFQoEOHDvD29kZAQAAkEgkKCgqQnZ1tdsJuUVERvL29TWJKURRFUVRjYegACoVCPHnyBCqViglFplQqIRaLodfraUfRDNpJbCIMq5n5fD6SkpLw8OFDFBQUoLS0FCwWC/b29tDpdOBwOPD392dWLAcGBkIqlSI7OxtOTk7MgpaioiKIxWIEBAQ0y0UrFEVRVNNgZ2cHgUCA/Px8EEKg1Wqh1WrB5T7tAqlUKvj5+TXLuffPQzuJTYRGo0FJSQlycnLw8OFDaLVa6HQ6cLlc6HQ6SKVS6HQ6ZGRkgMfjMaFtHBwcEBYWZrIri2G0kYa/oSiKohozkUgELpcLuVyO8vJyZh4ii8UCn8+Hra0tOBwORCJRfRe1waGdxCaCy+XiyZMnSEtLg0gkQkVFBRQKBZydnQE8vXUsl8vBZrNRVlZmFNrGwcEBXbp0gVwuZzqJYrGYjiBSFEVRTUJpaSmzqpnD4TAhcAyRPkpLS+u7iA0S7SQ2ISqVCuXl5RCLxSgsLISNjY3ReaFQiOLiYvj4+JiEtmGxWHSonaIoimpy5HI5cnNzmalXhtvMwNMYiuXl5cjLy6NzEs2gq5ubCEOAUKFQCKlUCpVKBRaLBY1GA5lMBpFIBIlEAo1GAzab3axD21AURVHNx507d5g7ayKRCGq1GhUVFVCr1RCJRHB2dkZ5eTnu3LlT30VtcOhIYiNGCGFuEVdUVMDR0REtW7ZEWVkZCgsLIZPJIBAIIJFIYGtrC61Wyyz9p6FtKIqiqOaAEMLcXtZqtdBoNEwwbbVaDTabDTab/dzNOpoj2klspAxBsw2LTbhcLhQKBVgsFlxdXcHn85kVylwul+kwenp6QqlUwsfHh4a2oSiKopo8FxcX8Pl8FBcXM/ER+Xw+dDodZDIZ2Gw2HB0daSBtM2gnsREyBM2Wy+VwcnKCQCCASqViNi0vLi5mbjNnZGRAp9OBzWYjICAASqUSHh4eNLQNRVEU1Sx07doVNjY2yMvLg0gkMoqTyOfzmViJXbt2re+iNji0k9jIVA6aXTkAtkgkQps2bQAAT548wYMHD6BUKsHhcCAUCuHs7AwbGxtotVoEBQXR0DbNWOVpCnQlO0VRTV1mZiYcHBzA5XKhVCrB5/OZc0qlElwuF/b29sjMzERwcHA9lrThoZ3ERsYQNNvJycnseR8fHxQWFqJLly4YNmwYCCHgcrng8/ng8XgoLi5GUVERfHx8aMegGXp2mgKPx4OrqysCAwPphQNFNTHnzp3D559/jqSkJOTm5uLAgQMYM2YMc37KlCnYvXu30XO6d++O+Pj4Oi6pdclkMuh0Ori4uCA/Px8KhYKZk8jn8+Hs7MzceqaM0U5iI0EIQVlZGdLS0vD48WMEBgZCKBSadPS0Wi2Ki4sRFBQEd3d3k3zYbLZJ+BuqeahqmkJ2djakUikTYJ2iqKahvLwcHTt2xNtvv43x48ebTTN06FDs3LmT+bvyKFtTUVFRgaKiIpSWlkIgEMDW1pa53azValFWVgYul4uKior6LmqD06RC4Gi1Wvzf//0f/P39IRKJEBAQgE8//RR6vZ5JQwjBihUr4OnpCZFIhL59++LWrVtG+ahUKrz77rtwdnaGra0tRo0ahezs7Lp+OwypVIq4uDjs2rULMTExOH36NA4ePIikpCSUlZUZpVUqlQAAW1tbs3nx+Xwa/qYZenaagkgkApvNhkgkgpeXF+RyOR49ekRX972gNWvWoGvXrrCzs4OrqyvGjBmDe/fuGaWZMmUKWCyW0aNHjx5GaWrS9pSUlCAqKgoSiQQSiQRRUVGQSqXWfotUIzRs2DB89tlnGDduXJVpBAIB3N3dmYejo2MdlrBuODk5oby8HEqlEjY2NuBwOOByueBwOLCxsYFSqYRCoajyDl1z1qQ6ievWrcM333yDrVu34s6dO1i/fj0+//xzbNmyhUmzfv16fPnll9i6dSuuXLkCd3d3DBo0yKizNX/+fBw4cAAxMTE4f/485HI5RowYAZ1OV+fvydBBPH78OLKzs2FnZwdPT08UFRXh2rVrJh3F0tJSODs7g8PhmM1PrVbT8Dc1VJc//NZECEFubi5SU1MhEonMdgSdnJyYEWaq9uLi4jBv3jzEx8fjxIkT0Gq1GDx4MMrLy43SDR06FLm5uczjr7/+Mjpfk7Zn8uTJSE5ORmxsLGJjY5GcnIyoqKg6eZ9U03P27Fm4uroiODgYM2bMQEFBgdF5lUqF0tJSo0djk5WVBeDpzmRlZWXQaDRMKBzDKCIhhElH/aNJ3W6+dOkSRo8ejeHDhwMA/Pz88NNPPyExMRHA0x/LTZs2YdmyZcyV1e7du+Hm5oZ9+/Zh1qxZkMlk2LFjB/73v/9h4MCBAIA9e/bA29sbJ0+exJAhQ+rs/RBCcO3aNcTGxjLR4oGno4EcDgelpaVIS0uDs7MzAgICUFxcDGdnZ7i7u6O4uNhkxxXg6fZ83t7eNPxNDRh++Lt27QqtVotly5Zh8ODBuH37ttFI7fNu18yfPx+HDh1CTEwMnJycsHDhQowYMQJJSUlVduYtgRCC7OxsPHjwAFlZWbh//z5cXV3h5OQELy8vo+kGdIT55cTGxhr9vXPnTri6uiIpKQmvvPIKc9wwamNOTdqeO3fuIDY2FvHx8ejevTsAYPv27YiIiMC9e/fQunVrK71DqikaNmwYXn/9dfj6+iItLQ0ff/wx+vfvj6SkJAgEAgBPL5ZXrlxZzyV9OWw2GzweD3w+HyqVCnK53Gh1s0AgAI/HA5vdpMbNLKJJdRJ79+6Nb775Bvfv30dwcDCuX7+O8+fPY9OmTQCAtLQ05OXlYfDgwcxzBAIBIiMjcfHiRcyaNQtJSUnQaDRGaTw9PREaGoqLFy9iyJAhUKlUUKlUzHlrXVllZ2cjNjYWqampsLW1ZW4DlJaWQqFQQCQSQSqV4s6dOxCLxfD390dAQAAAICkpCdnZ2XBycgKfz4darWbiJtLwNzVTVz/81iCVSpGcnIxLly6htLQUXC4XUqkUQqEQcrkceXl5CAkJgZubG1gsFh1htjDDBPhnb90ZRm0cHBwQGRmJVatWwdXVFQBq1PZcunQJEomE6SACQI8ePSCRSHDx4kW0bt26ztonqvGbOHEi8/+hoaEIDw+Hr68vjhw5wgykLF26FAsWLGDSlZaWwtvbu87L+jKEQiETOFur1TJ3VFgsFrM7mVgshlAorO+iNjhNqpP4wQcfQCaToU2bNuBwONDpdFi1ahUmTZoEAMjLywMAuLm5GT3Pzc0NGRkZTBo+n48WLVqYpDE8vy6urAghuH//PrKyskAIgVAohFqtho2NDZydnSGTyUAIgb29Pfz9/REeHm60YjksLMxkFau3tzcCAgLo4oQXZK0ffkv/qEulUiQmJuL69etQKBQQCATIz8/H/fv3ceXKFfj7+4PL5SI/Px8dOnSAt7c3ZDIZHWG2EEIIFixYgN69eyM0NJQ5/rxRm5q0PXl5eUzdqszV1bVO2yeqafLw8ICvry8ePHjAHBMIBMyoYmMVFBQELpcLnU4HgUAAtVrNnBMIBNBoNODz+QgKCqrHUjZMTaqT+PPPP2PPnj3Yt28f2rVrh+TkZMyfPx+enp6Ijo5m0j07ima4oqhO5TR1cWUll8tx48YNpKeno7i4GLm5ueDxeHBwcICnpydsbGwgk8lQVlbGjDJWfg8ODg7o0qULjYdnIdb84bfkj7phgUphYSE0Gg2Ki4uRl5cHmUyG4uJilJSUoKKiAoGBgZDJZHj48CHS0tLQsWNHOsJsIe+88w5u3LiB8+fPGx2vyaiNOc+2T+a+o7pun6imqaioCFlZWfDw8KjvolhUbm4uBAIBOBwOVCoVBAIBWCwWCCFQqVTMXZTc3Nwm995fVpPqJC5evBgffvgh3njjDQBA+/btkZGRgTVr1iA6Opq5JZiXl2dUEQoKCpjRRXd3d6jVapSUlBj9sBcUFKBnz54A6ubK6tGjR/j7779RUlICrVYLvV4PvV6PnJwcyOVyBAUFoaKiAnw+H56enmZHgFgsFg1zYyHW/OG35I+6IY6mWCzGzZs3ce/ePUilUigUCmbv7pKSEjx69AgVFRXw8/Nj9veWSCQv9JrUP9599138+eefOHfunFGwe3OeHbWpSdvj7u6O/Px8k7yePHnCtGFNYeSHsgy5XI6HDx8yf6elpSE5ORmOjo5wdHTEihUrMH78eHh4eCA9PR0fffQRnJ2dMXbs2HosteVptVrm91CpVEKpVDJtsEgkYsLJabXa+i5qg9OkZmkqFAqTiaccDocJgePv7w93d3ecOHGCOa9WqxEXF8c0wmFhYeDxeEZpcnNzcfPmTSaNNRFCIJVK8fvvvyMrKwtisZgZAdTpdOByuSgsLMTt27dRUVEBb29vtGrVio4AWZHhh//MmTMv9cNfWeULE4FAAHt7e6PHi9JoNCgpKcGNGzdw6dIlpKamorS0FIQQ2Nrags1mQ6vVQi6XQ61Wo3Xr1ujWrRuUSiVd2fwSCCF455138Pvvv+P06dPw9/d/7nOeHbWpSdsTEREBmUyGy5cvM2kSEhIgk8nqpH2iGpfExER07twZnTt3BgAsWLAAnTt3xieffAIOh4OUlBSMHj0awcHBiI6ORnBwMC5dutTkBhdUKhXUajUIIRCJRHBxcYGrqytcXFwgEokAPO0LVJ72Qz3VpEYSR44ciVWrVsHHxwft2rXDtWvX8OWXX2Lq1KkAno6szZ8/H6tXr0arVq3QqlUrrF69GjY2Npg8eTIAQCKRYNq0aVi4cCGcnJzg6OiIRYsWoX379szCA2sxLDY4d+4cDh06hNLSUmbfZR6Ph4qKCmbirUwmQ8eOHTF06NDndlyoF0MIwbvvvosDBw7g7NmzL/3DP2HCBAD//PCvX7/e4mUuLy/HnTt3kJCQgCdPnkCv1zMLU1gsFrPi3dBx5XK5EAgEKCkpoSubX8K8efOwb98+/PHHH7Czs2OmEkgkEohEIsjl8ueO2tSk7QkJCcHQoUMxY8YMfPvttwCAmTNnYsSIEXRlM2Wib9++1cY+PXbsWB2Wpv64uLgwF8guLi5GbR2Px8OTJ0/A5XLh4uJSj6VsmJpUJ3HLli34+OOPMXfuXBQUFMDT0xOzZs3CJ598wqRZsmQJlEol5s6di5KSEnTv3h3Hjx83unLauHEjuFwuJkyYAKVSiQEDBmDXrl1WDVdiiId4/fp1PHnyhFmUUlRUhIqKCtja2sLFxYW5ItLr9ejSpQs6depERxGtpK5++C1Fr9fjxo0bSElJwc2bN6FQKJjVe8DTXQc0Gg3EYjF4PB40Gg2kUimcnJzoyuaXtG3bNgBPf5Qr27lzJ6ZMmcKM2vz444+QSqXw8PBAv3798PPPP9e67dm7dy/ee+89ZjHUqFGjsHXrVuu/SYpqpBQKBSQSCTQajVFAbZ1OB4VCATs7O9jZ2UGhUNR3URscFqFbLLy00tJSSCQSyGSyF7pVqNVqceDAARw7dgwcDgcSiQR//fUX+Hw+bG1tUVRUBKVSCaFQCFtbW6hUKohEImzevBkRERFWeEeN08t+D8+qqvNt+OFXKpUYM2YMrl27ZvTD/5///MdoTmFFRQUWL16Mffv2MT/8X3/9dZXzDl/kfUilUly/fh3btm1DQkICcnNzoVKpmF0FDPNa+Xw+fH19mZ0GFixYAFtbW3h7e6Nz5870gqMSS9en+tJU3kdj11S+h8b4Ph48eIBFixahuLgYSqUSJSUl0Ol04HA4cHR0hFAohKOjI7744gu0atWqvotbI3X1PTSpkcTG6Pr16/jqq69w+vRpSKVS8Hg82NjYQKFQwN7eHnZ2dnBwcGA6iJ6enigsLIREIqErFq3seddPIpGoRrdrhEIhtmzZYrTzjyUZ9mROSEhAQkICCgsLmR06DJ1DHo/HLH4y7Nvt5OSEiooKuLm50ZXNFEU1Wba2tggICIBWqwUhBK6urszCFQ6HA3t7ewQEBFS5nW1zRjuJ9ej8+fP4z3/+g9u3b0OtVjOrEg2LCBQKBRQKBbMZuV6vR2FhIYRCIdq1a8dMuKWaL0PIm5s3b+L06dPIz8+HRqNh5iISQkAIYea26vV6KBQKiMViBAcHo0OHDggKCqKxMymKarLc3d3Rpk0bPHz4ELa2tigvL2dGEg0L+kJCQqrcFKE5o53EelJYWIivvvoK9+/fh52dHVgsFpRKJVgsFrMrhlarZTqPWq0WOp0O9vb2CAsLQ4cOHUy2f6OaF8OezFevXsVvv/2Ghw8fQqVSQa/Xg8t9+k+78p6/hjAQQqEQPXv2xKxZs9CuXTs6gkhRVJPGYrHQsmVLiMVilJWVQSKRMCOJht1WPD09aVtoBu0k1oOSkhLs3LkTV69eZTp/er2eubJRq9Xgcrlgs9mwsbGBRCIBm82Gj48PWrZsyQyN090xmi+pVIqHDx/ir7/+wo4dO/D48WNmtBl42iHk8XhGo4lsNhtcLhetWrXCnDlzjIKCUxRFNVVyuRxKpRKtWrXCgwcPoFAooNfrwWazYWtri6CgIOYOXlML//OyaCexjkmlUpw/fx4pKSnQaDRGYW0qB1g2xHdUq9Wws7NDmzZtEBAQAI1GAzabDVdXV3rV00wZVsKfO3cOx48fR15eHvR6vVFMUODpKKLhSlkgEMDW1hZCoRCjRo1CeHh4Pb4DiqKouqNWq5GVlQV7e3sMGzYMMpkMarUafD4fEokE+fn5yM7ONtquj3qKdhLrkGH+WE5ODp48eQKZTMYEADeEuDD80Fe+ygkICIC3tzeEQiHc3d3B5XLpBNtmSq/X4/z58zh69CguXLiA7OxsZpcANpvNzDs0pGWxWGCz2cxtZl9fX/Tp08ck6DxFUVRTpVKpIJfL4ezsDEIICgoKIJfLIRaLYW9vD1tbWxQWFtJg2mbQTmIdIYTg8ePHOHv2LC5cuIBbt25BrVYzu6hwuVxotVpotVqIRCKo1WpIJBKMHTsWQ4cOBSEEXC4XLBYLcrmcxrRrhoqLixETE4P//ve/yMjIQEVFhdF5jUZjFE9Pr9czt5olEgkCAwMxevRodO3ata6LTlEUVW8EAgHEYjGuXr2K69evIy8vj5ne5e7ujg4dOiA0NJRuZ2kG7STWAcMt5j/++AMXL15kVqByOBwIBAKoVCpmX12NRgOZTAYbGxv4+fmhS5cuRjGQsrOz4e3tTecjNjM3btzApk2bcPToUSao97MIIcziFMOoIpfLhZ2dHXr06IFu3bph7NixdBSRoqhmhc/no7CwEMePH0d5eTlatGjBbCjw6NEj5Ofnw83NjS4GNYN2Eq1MKpXi8OHDOHr0KB4/fsyMFhp2wuBwOBAKhVCr1VAqlQAALpeLkJAQhIaGws7ODjqdDmq1GkVFRRCLxTSmXTPz6NEjrF+/HnFxcSgoKHhuekPsL8OVcnBwMMaMGYNXXnkFvr6+dVBiiqKohkMgECA+Ph5KpRL29vaQy+VM+2j4+/Lly3Qk0QzaSbQiQgguX76M//3vf8jMzIRKpUJJSQkTp84Q4NiwywohBE5OTrC3t8ekSZNACIFSqUReXh54PB68vb0REBBAY9o1I2lpafj0009x6tQpZi/m5zFcePB4PISEhGDFihXo168fHUGkKKpZSkhIQHZ2Nng8HioqKoy25VMqleDxeMjMzERCQgL69OlT38VtUGgn0Yp+//13fPLJJ0hLS4NOp4NWq2UWEVRUVIDH4zGhSUQiEQQCAby9vWFnZwdbW1t07NgRrVq1YsKZiMViOoLYjGRmZmL37t04f/48ioqKjGIeVkev10MoFCI0NBQzZsxA//79ab2hKKrZevLkCcrKyiASiSAUCploIlwuFy1atIBSqURZWRmePHlS30VtcGgn0UrOnj2LJUuWICMjg1mpzGKxmJEgQ3gSw61kHo8HNpsNhUKBwMBA+Pj4IDAwsNHsjUlZ3smTJ5GYmIi8vDxoNJoaP8/Z2RmvvvoqRo0ahb59+9IOIkVRzZrht5fL5cLGxoaJT8zhcJhFowqFgraVZtBOohWcPHkSb7zxBoqKiphjhm3RDEPchkUGIpEILBaLCWPi4eGB4cOHIzw8nN5WbuaOHTuGmzdvory8vMbPEQgEmDRpEv71r3/R7fYoiqIAhISEwMHBAcXFxeByudBoNExcYh6Ph5KSEjg7OyMkJKS+i9rg0ElKFrZo0SIMGjTIqINoYAhJYghwbAhpY4h/GBkZicWLF2P48OH0x51CfHw8CgsLa/WcTp064d///jfCwsJoHaJMXL58GUKhkGl3Ll++XN9Foiirs7e3R6dOncBms5GTk8OED6uoqEBOTg7YbDY6dOhA79yZQUcSLah///5ISkqqNo1hZTMhBADg6emJ0NBQdOvWDZGRkQgLC6ND3hSApyvja8PDwwPr1q2Dn5+fVcpDNW4SicTob5VKhe7duwMA0x5RVFPk5uaG0NBQpKeno6CgAFKpFFKplJmT6Orqivbt28PNza2+i9rg0JHEanz99dfw9/eHUChEWFgY/v7772rTP6+DaGAYTXRxccErr7yCbt26oVOnTggKCqIdxCastvWpNuzs7LBx40ZERkZaLE+qYbNkfaLtDtWUKRQKODk5wd3dHb6+vujSpQu6d++OLl26wNfXF+7u7nB0dIRCoajvojY4tJNYhZ9//hnz58/HsmXLcO3aNfTp0wfDhg1DZmbmS+fNZrNhY2OD0NBQeHt7IywsjN4ebOKsWZ94PB7WrFmDiRMnWqCkVGNgjfpEbz1TTZVarUZFRQXatWuHNm3awMHBATY2NnBwcEBISAjatm0LlUpF9242g0XofQazDFcZ27ZtY46FhIRgzJgxWLFihdEej6WlpfD29q5x3gKBAF26dMEHH3yALl26wMvLi17JW0BpaSkkEglkMlmDm1tSXX1as2aNUVrD+6gJe3t7vPnmm9iyZQuNg2hhjbU+vWj7JBAITLZ6pCynIden2miM7yMnJwfff/89nJ2dIRaLIZPJoFarwefzIZFIIJfLUVhYiOnTp8PT07O+i1sjdfU90F8VM9RqNZKSkjB48GCj44MHD8bFixexZs0aSCQS5lGbDiIAREZG4osvvsCoUaPg7e1NO4hN3PPqk0qlQmlpqdHDoLqOn1gsxttvv40lS5bQDmIzYq32qXLHkqKaEsPezeXl5WCz2WjRogXc3NzQokULsNlslJeXw87Oju64Ygb9ZTGjsLAQOp3OZBKrm5sb8vLysHTpUshkMuaRlZVV47z79OmDb775Bj179qSdw2biefWpuh91wz7M5urKhAkT8P7779Ot9poZa7VP9AeyebPmnOn6xufz4e3tDR6Ph/z8fKhUKuh0OqhUKuTn54PH48HLy4vu3WwGXd1cjWd/mA0LTgQCwQs1qHw+H7/88gvc3d0tVUSqEamqPi1duhQLFixgjle+PWiIr2l4rmF2iJubG7Zs2QIbG5s6Kj3V0Fi6fTp37pylikY1MoY5rl9//TV69eqFb7/9FsOGDcPt27fh4+NT38V7aWKxGAEBAVCr1SCEoLi4GFqtFlwul/k9DgwMhFgsrueSNjy0k2iGs7MzOBwO8vLyjI4XFBS88BJ5FouFb7/9lnYQm6Hn1aeqftRtbW1RXl5usl+zWCzGJ598QjuIzZQ12icA6Nat28sWjWqkvvzyS0ybNg3Tp08HAGzatAnHjh3Dtm3bzM5xbWxYLBYCAwMhlUpRVlYGFxcXsNls6PV6KJVK2NnZISAggN7dM4N2Es3g8/kICwvDiRMnMHbsWOb4iRMnMHr0aJP0htGd4cOH48iRIybn7e3t8d///hdjx45tlP/AGgvDZ9vQ1mK9aH1aunQpdu7ciZycHOaqt2XLlpg9ezbefPNNWpesrKnVp+rIZDJan6ysodYnwxzXDz/80Oh45TmuK1euNHleY6svbDYbrVq1QlpaGgoLC6HRaMDj8eDi4gI/Pz+w2exG9Z7qrD4RyqyYmBjC4/HIjh07yO3bt8n8+fOJra0tSU9PN0mblZVFANBHA3lkZWXVQ42pHq1PjfdB6xN9NOX69PjxYwKAXLhwwej4qlWrSHBwMKmoqCAymYx53L59u94/Q/qou/pERxKrMHHiRBQVFeHTTz9Fbm4uQkND8ddff5ldJODp6YmsrCzY2dmBxWIxc8qysrIsujSd5lt9voQQlJWVNcgQBi9an8rKyqzyGRpY6ztqCq/RFOuTNdona3z2TbGMDbk+ATWf4yoWi43qU03URRtQG02hPHVVn2gnsRpz587F3Llzn5uOzWbDy8vL5Li9vb1VKiDNt+p8axpfsD68SH0yNMLW+gwNrJ1/Y32NplafKrP0Z2WN77eplbEh1qfaznGtqj7VRF20AbXR2MtTF/WJhsChKIqiqGaq8hzXyk6cOIGePXvWU6mohoKOJFIURVFUM7ZgwQJERUUhPDwcERER+O6775CZmYnZs2fXd9GoekY7iVYgEAiwfPlyiwenpflaN9+GyNrvtS4+y6byGk2FpT8ra3z2zbGM9ak2c1xfREP7rGh5ao7u3UxRFEVRFEWZoHMSKYqiKIqiKBO0k0hRFEVRFEWZoJ1EiqIoiqIoygTtJFIURVEURVEmaCeRoiiKoiiKMkE7iRRFURRFUZQJGifRArKzs7Ft2zZcvHgReXl5YLFYcHNzQ8+ePTF79mx4e3vXdxGpRoLWJcrSaJ2iGgKtVgsul3Y5GhsaJ/ElnT9/HsOGDYO3tzcGDx4MNzc3EEJQUFCAEydOICsrC0ePHkWvXr3qu6hWRQjByZMnTX6IevXqhQEDBtR4I/i6zrshqYu6VF5ejn379pn9LCdNmgRbW9uXfh9N5TWaAmvUqeb62TeXduhlxcbGomXLlmjfvj30ej1Wr16Nbdu2IS8vDx4eHnjnnXfwwQcf0M/rGWlpafD29m5wHWnaSXxJXbt2Re/evbFx40az599//32cP38eV65cqXXe1mqULJ3v48ePMWLECKSkpCA0NNToh+jmzZvo2LEj/vzzT7Rs2bLWZbVm3g2NNesSANy+fRuDBg2CQqFAZGSk0WcZFxcHW1tbHD9+HG3btn3h99BUXqOpsHSdstZnb422zpJ5Nqd26GW1a9cO27dvR8+ePbFmzRps2LABy5YtQ0hICO7du4c1a9bg/fffxwcffFBnZbpy5Qo2bdpkdjT9/fffR3h4eJ2VpSp8Ph/Xr19HSEhIfRfFGKFeilAoJHfv3q3y/J07d4hQKKx1vtnZ2aRTp06Ew+GQjh07ksGDB5NBgwaRjh07Eg6HQ7p06UKys7MbRL6jRo0i/fv3Jzk5OSbncnJySP/+/cno0aNrXVZr593QWKsuGfTt25e88cYbRKVSmZxTqVRk0qRJpG/fvi+cf1N6jabC0nXKGp+9NdokS+fZnNqhlyUUCklmZiYhhJDQ0FDy888/G50/fPgwCQoKqrPyHDhwgPB4PDJ06FCyceNGsm/fPrJ3716yceNGMmzYMMLn88nBgwfrrDxjx441+2Cz2WTgwIHM3w0F7SS+JH9/f/LDDz9Uef6HH34g/v7+tc7XWo2SNfK1tbUlycnJVZ6/evUqsbW1rW1RrZ53Q2OtumQgEonIrVu3qjyfkpJCRCLRC+fflF6jqbB0nbLGZ2+NNsnSeTanduhleXh4kEuXLhFCCHFzcyNXr141On///v06/ffZrl07smbNmirPr127lrRt27bOysNisUhkZCSZMmWK0YPNZpMxY8YwfzcUtJP4kr766ivC5/PJvHnzyMGDB8mlS5dIfHw8OXjwIJk3bx4RCARk27Zttc7XWo2SNfJ1dnYmp0+frvL8qVOniLOzc63yrIu8Gxpr1SUDT0/Paq+YDxw4QDw9PV84/6b0Gk2FpeuUNT57a7RJls6zObVDL2vu3LlkxIgRRKvVkpkzZ5Lp06cTvV7PnH/vvfdIREREnZVHIBCQe/fuVXn+7t27RCAQ1Fl5fvrpJ+Ll5WVy8cblcqu9AKsvtJNoATExMaR79+6Ey+USFotFWCwW4XK5pHv37iZD7TVlrUbJGvm+8847xNvbm/z6669EKpUyx6VSKfn111+Jj48Pee+992pdVmvn3RBZoy4ZLF++nEgkEvL555+T5ORkkpubS/Ly8khycjL5/PPPSYsWLcjKlSvpazQxlqxT1vjsrdEmWTrP5tYOvQypVErCw8NJUFAQiYqKIkKhkPj6+pJBgwYRf39/Ym9vT+Lj4+usPG3btiXr1q2r8vy6detISEhInZWHEELS09NJ7969ybhx40hxcTEhhHYSmwW1Wk1ycnJITk4OUavVL5WXtRola+SrUqnI7NmzCZ/PJ2w2mwiFQiIUCgmbzSZ8Pp/MmTPH7Bym+s67IbNkXaps7dq1xMPDg7BYLMJmswmbzSYsFot4eHhU25A2x9doaixVpyz92VujTbJ0ns21HXpRarWabNu2jbz66qukTZs2JDg4mERGRpKPPvqIZGVl1WlZfvvtN8Llcsmrr75KNm3aRH766ScSExNDNm3aRIYPH054PB7Zv39/nZaJEEJ0Oh355JNPiLe3N4mNjSU8Hq9BdhLp6uYGSq1W49///jd++OEHaLVa8Pl85jiXy8W0adOwadMm5nh95wsApaWlSEpKQl5eHgDA3d0dYWFhsLe3r3Ve5vJOTExEfn6+xfNujtLS0oy+J39/f6u+hpubGwICAqz6GtZ6H5R5lvrsrdEmWauds2YbR1nPpUuXsHnzZly6dMnou4uIiMC///1vRERE1FvZLly4gKioKGRkZCAlJaXBRWWgncQGzlqNEu10UXWpwYZ3oBoMa7R1tFNXv3Q6HQoLC8HhcODs7FzfxWmw5HI5UlNT0aZNGwgEgvoujhHaSaQsTqPR4MiRI3jw4AE8PDwwduzYlwqw21yD91qDUqlEUlISHB0dTa5YKyoq8Msvv+Ctt9564fwXLFhg9vjmzZvx5ptvwsnJCQDw5ZdfvvBrXLt2DQ4ODszI1Z49e7Bt2zZkZmbC19cX77zzDt54440Xzp+qGv3sjQUEBODYsWNo1apVfRelQTly5AjWrVuHy5cvQ6PRAADs7OwwcuRIrFq1Cj4+PvVSLkOnlcViwcnJCRwOp17K0VDLYw7tJDYSlux4WbrT1bNnT/z1119wcHDAkydP0L9/f9y/fx++vr7IysqCq6srLl68+EKBZmngZMu5f/8+Bg8ejMzMTLBYLPTp0wc//fQTPDw8AAD5+fnw9PSETqd74ddgs9no2LEjHBwcjI7HxcUhPDwctra2YLFYOH369Au/RpcuXbBhwwb069cP33//Pd577z3MmDGDCdb7/fffY/PmzZg6deoLvwZlnjU/++zsbDg4OEAsFhsd12g0uHTpEl555ZVa5Xfo0CEkJiZi6NChiIiIwOnTp/HFF19Ar9dj3LhxmDlzZo3z+u9//2v2+IIFC7BkyRK4u7sDAN57771albEp+t///od58+Zh2rRpEAqF2LlzJ95++234+voiJiYGt27dwsWLF+u0Y33gwAF88cUXSExMhFarBQBwuVyEh4dj8eLFGDNmTJ2VpSGWp1r1NhuSqlZERAQpKSkhhBBSUFBAQkNDCZ/PJ61atSJCoZD4+Pi8UDDtW7duEU9PT+Lg4EBGjx5NZs6cSWbMmEFGjx5NHBwcSMuWLWs9eZbFYpH8/HxCCCEzZswgnTp1Irm5uYQQQgoLC0nPnj3J1KlTa11WQmjgZEsaM2YMGTFiBHny5Al58OABGTlyJPH39ycZGRmEEELy8vIIm81+qddYvXo18ff3J6dOnTI6bsmVezY2NkyZO3fuTL799luj83v37q3TuGfNiTU++5ycHNK1a1fCZrMJh8Mhb731FikrK2POv0i93LZtG+FyuSQsLIzY29uTPXv2EDs7OzJ9+nQya9YsIhKJyKZNm2qcH4vFIl5eXsTPz8/owWKxSMuWLYmfn99LxTBtStq0aUNiYmKYv69cuUK8vLyYMDgTJ06s02DR33zzDeHz+WT27NnkwIED5OLFi+TChQvkwIEDZPbs2UQgEJDvvvuu2ZbneWgnsYGyVsfLGp2uymUNDg4mhw8fNjp/5swZ4ufnV+uyEkIDJ1uSq6sruXHjhtGxuXPnEh8fH5KammqRTiIhhFy+fJkEBweThQsXMqtoLdlJdHJyIomJiYSQp+/p2Xh4Dx8+pHXCSqzx2b/11lukR48e5MqVK+TEiRMkPDychIWFMaFB8vLyCIvFqlWeISEhzA/t6dOniVAoJF999RVzfufOnbUKezJz5kzSqVMncvv2baPjDTVsSX0SiUQkLS3N6BiXyyWPHz8mhBCSkJBAHBwc6qw8gYGB5Pvvv6/y/I4dO0hAQECzLc/zsOt7JJN6vri4OHz22WfMLQ0nJyesWrXqhW7ZJSQk4OOPPza7qo/P5+Ojjz5CQkJCrfM17IMqlUpNVjn6+/sjNze31nkCQIsWLfDgwYMqzz98+BAtWrR4obybG6VSabJ5/FdffYVRo0YhMjIS9+/ft8jrdO3aFUlJSXjy5AnCw8ORkpLywvuMmzNs2DBs27YNABAZGYnffvvN6Pwvv/yCoKAgi70e9Q9rfPYnT57E5s2bER4ejoEDB+L8+fPw8vJC//79UVxcDAC1rj/p6ekYMmQIAKBfv37Q6XRGt6v79u2LjIyMGuf37bffYvny5RgyZAi2bt1aq7I0N35+fkhMTGT+vnr1KthsNtzc3AAAjo6OzDzFuvD48WP07t27yvM9e/ZETk5Osy3P83Cfn4SqL9boeBk6XVXN4XvRTteUKVMgEAig0WiQkZFhlH9ubq7JHLWamjFjBqKjo/F///d/GDRoENzc3MBisZCXl4cTJ05g9erVmD9//gvl3dy0adMGiYmJJiuMt2zZAkIIRo0aZbHXEovF2L17N2JiYjBo0KCXmuf4rHXr1qFXr16IjIxEeHg4NmzYgLNnzzLz4uLj43HgwAGLvR71D2t89jKZzKjNEQgE+O233/D666+jX79+2LNnT63L6eTkhIyMDPj4+CAnJwdarRaZmZkIDQ0FAGRkZMDR0bFWeY4ZMwZdu3bFW2+9hSNHjmDnzp21LldzMG/ePEyfPh1XrlyBUCjE999/j6ioKGZRRkJCAoKDg+usPO3atcN3332HDRs2mD2/fft2tGvXrtmW53loJ7EBs0bHyxqdrujoaOb/R48eDblcbnR+//796NSpU63LCgArVqyASCTCl19+iSVLljAdZ0II3N3d8eGHH2LJkiUvlHdzM3bsWPz000+IiooyObd161bo9Xp88803Fn3NN954A71790ZSUhJ8fX0tkqenpyeuXbuGtWvX4tChQyCE4PLly8jKykKvXr1w4cIFhIeHW+S1KGPW+OwDAgJw48YNo4UMXC4Xv/76K15//XWMGDGi1uUcPXo0pk2bhujoaPz555946623sHDhQrDZbLBYLCxevBiDBw+udb4tW7bEyZMnsXbtWnTu3BmErvs0MW/ePLDZbOzZswcqlQpTpkzBxx9/zJzv1q0b9u3bV2fl2bBhA4YPH47Y2FgMHjzY5DcvIyMDf/31V7Mtz/PQ1c0N1Ntvv23096uvvorXX3+d+Xvx4sVISUlBbGxsrfNet24dNm/ezKxsBv7pdM2fP99inS5CCFgsFsrLy8HhcCAUCl8qPxo4maKang8++ADJyck4duyYyTmtVovx48fj0KFD0Ov1Nc6zvLwc8+fPR3x8PHr37o3//ve/2Lx5M5YtWwaNRoPIyEj8/PPPcHV1feFyJyUl4fz583jrrbfolJcGLj09Hdu2bUN8fLxJMO3Zs2fDz8+vWZenOrST2EhZouNl7U4XDaBMUdTzaLVaKBSKKgNc63Q6ZGdnW2QkuqKiAhqNBnZ2di+dF0U1B/R2cyNVXFyM5cuX44cffqj1c+/cuYP4+Hj07NkTERERuHv3LtavXw+VSoU333wT/fv3r1V+VQVQ1ul0WLt27UsFUKbBeymqaeNyudXugJKTk4OVK1e+UFv3LKFQCKFQiKysrFq3n9YORN9cREdHIysr66VipVJ1h65ubqSKi4uxe/fuWj8vNjYWnTp1wqJFi9CpUyfExsbilVdewcOHD5GZmYkhQ4bU+h/vpk2bcObMGVy7ds3oQQjBnTt3cO3aNSQnJ9e6rAAwbdo0pKenAwC+//57zJw5E+Hh4Vi2bBm6du2KGTNmWOTHg6KohulF2zpL5nn//n2EhITglVdeQfv27dG3b1+jhYMymcxkihBlnqenp8XmJ1tCdHR0rQdGrKmhlYeOJDZQf/75Z7XnHz169EL5fvrpp1i8eDE+++wzxMTEYPLkyZgzZw5WrVoFAFi2bBnWrl1bq0q6atUqbN++HRs2bDB6Ho/Hw65du15qN5R79+4hMDAQAPD1119j06ZNRjsldO3aFatWraK7a1BUI2WNts7SeX7wwQdo3749EhMTIZVKsWDBAvTq1Qtnz56tty3mGqs1a9bUdxGMeHp6gs1uOONlDa08dE5iA2VYhVfd18NisWodWkQikSApKQlBQUHQ6/UQCARISEhAly5dAAA3b97EwIEDmbmKNXXlyhW8+eabGDlyJNasWQMejwcej4fr16+/VCfR2dkZx44dQ1hYGNzc3HD8+HF07NiROZ+amor27dtDoVC88GtQFFV/rNHWWTpPNzc3nDx5Eu3bt2eOzZs3D4cPH8aZM2dga2v70ltaNiXZ2dnYtm2bydavPXv2xJw5c+Dl5VXfRaRqqOF0VykjHh4e2L9/P/R6vdnH1atXX/o12Gw2hEKhUSgdOzs7yGSyWudlrQDKNHAyRTVt1mjrLJ1nXQWibwrOnz+PkJAQHDhwAB07dsRbb72FN998Ex07dsTBgwfRtm1bXLhwob6LycjKympQd6IaWnno7eYGKiwsDFevXq1yo+/nXSVXxc/PDw8fPmQ6VpcuXTK6XZKVlQUPD48XKrM1AijTwMkU1bRZo62zdJ51GYi+sXv//fcxffp0bNy4scrz8+fPx5UrV+q4ZOYZ5qc2lLntDa08tJPYQC1evBjl5eVVng8KCsKZM2dqne+cOXOMOm+GHQgMjh49+tKTZi0ZQJkGTqaops0abZ2l86yPQPSN1c2bN6vdJWfWrFl1+llZa37/i2po5XkeOieRoijqBe3atQtvv/02du7ciSlTptR3cRiGYLyGyADWeg5FPSsgIAAff/xxlau9d+7cif/85z911hmy1vz+plKe56FzEimKqpHs7GywWCz897//ZY5169bthbY3o+reihUrwGKxcPbsWavkr9Pp4OXlBS6Xi8ePH1eb9tChQ2CxWGZv0yYnJ2P27Nlo27Yt7O3twefz4eHhgcGDB2PTpk0oKiqqMt/79+/j3XffRbt27WBvbw+BQAAfHx+89tprzBxFyroWLVqE2bNn45133sEff/yB+Ph4JCQk4I8//sA777yDOXPm1OlWqnUxv78xl+d5aCeRoqgaMdye69evH4CnseGuXr3K/E01HKdOncKpU6fq9DU5HA6mTJkCnU6HH3/8sdq0hvlW06ZNY47p9XosWrQInTt3xo4dO+Dh4YGpU6di0aJFGD58OLKzs/H+++/D398fhYWFJnlu2LABbdu2xVdffQUnJydMnToVCxcuRGRkJC5cuIDXXnsNM2bMsOybpkzMnTsXP/74IxITE/Haa68xmza89tprSExMxI8//ojZs2fXWXkM81Or8qLz+5tKeZ6HzkmkKKpGzp49C2dnZ2Yea1xcHHQ6He0kNkCG2KJ1berUqVi9ejV27tyJpUuXmk1TUFCAI0eOwM3NDcOHD2eOL1u2DBs2bEB4eDhiYmLMvocrV65gyZIlqKioMDr+3XffYdGiRfDz88P+/fuZkF4GWq0Wu3fvxt9//22Bd0k9z8SJEzFx4kRoNBqmQ+/s7Awej1fnZbHW/P6mUp7nIhRFUWaUlpaSBw8eMA9/f38ycOBA5u/p06cTgUBA7ty5Qx48eEDS09NrlG9kZCQBQCoqKsjHH39MAgMDCZfLJcuXL2fSXLhwgbz66qukRYsWRCAQkNatW5Ply5eT8vJyo7zS0tIIABIdHW32tQCQyMhIs6+v0WjIp59+Svz8/AifzyetWrUiX331ldl8ioqKyKxZs4irqysRiUQkPDyc/P7772Tnzp0EANm5c6dR+tOnT5OhQ4cSDw8PwufziYeHB4mMjCTbt29/7uczevRowmazSVFRkdHxtm3bEgDkP//5j9Hxr7/+mgAgMTExzDFfX1/i6+tr8p6ffVROY3iOXC4n77//PvH09CR8Pp+0b9+e/Prrr88tt0G/fv0IAPL333+bPf/FF18QAGTJkiXMsfv37xMOh0NcXV3JkydPqs1fr9cTrVbL/C2VSom9vT3h8/nk1q1b1T63oqKixu+DoihC6EgiRVFm7d+/32TyeVpaGlq1amV0zBAWxNfXt1aLHsaNG4fr169jyJAhcHR0REBAAPO6b7zxBvh8PiZOnAhXV1ecPHkSK1euxPHjx3HmzBkIBIKXe3MAJk2ahISEBAwbNgwcDge//PIL5s2bBx6PZ3RbUqFQoG/fvkhJSUFERAQiIyORlZWFiRMnmp2PeeTIEYwcORIODg4YPXo0PDw88OTJEyQnJ2Pv3r2YPn16teXq168f/vjjD8TFxWHs2LEAno6+3b59G8DT2/7/93//x6Q3zDHs27dvlXkaFtXExcUhOjqaWaRSOUYqAGg0GgwePBjFxcUYN24cFAoFYmJiMGHCBMTGxtZo/um0adNw5swZ/PDDD+jdu7fJ+Z07dwKAUSy4Xbt2QafTYdasWXB2dq42fxaLBQ6Hw/z966+/orS0FJMnT35u4H5L1BuKalbqu5dKUVTDlJ6eTn799Vfy66+/klmzZhEA5KuvviK//vor+e677wgA8vbbbzNp/vrrrxrlaxjV6tSpk8loWWlpKXFwcCACgYBcv36dOa7X68nkyZNNRtJeZiSxe/fuRCaTMcfv3r1LuFwuad26tVH65cuXEwBkxowZRsePHTvGjMhVHkkcN24cAWBUfoPCwkKz5azs+vXrBAB59913mWM///wzAUAGDBhAhEKh0YiYq6sradu2rVEez44kVn4fZ86cMfu6vr6+BAAZPXo0UalUzPGTJ08SAGTIkCHPLTshhCiVSuLg4EDEYjGRy+VG5xISEggA0rt3b6PjhtHH06dP1+g1KpsyZQoBQL7//vtaP5eiqOrRkUSKoszy9fVl4lzGxsbC2dkZc+bMAYvFYmJ9zZgxAxERES+U/8qVK+Ho6Gh07ODBg5BKpZgzZw46dOjAHGexWFi7di1++eUX7Nq1y2gk7UWtWbMG9vb2zN+tW7dGr169EBcXh7KyMtjZ2QEAfvzxR/D5fHz66adGzx88eDAGDBhQ5QIRkUhkcszJyem55Wrfvj2cnJxw+vRp5tiZM2fQokULvP/++zh16hQuXbqEvn374tatWygoKMBrr71Wo/dcExs3bgSfz2f+HjBgAHx9fWsc/FgoFGLSpEnYtm0bfvnlF6PRaHMLVgAw24B6enqa5Hf69GmcO3fO6NjAgQOZUUrDc+lWbxRleXR1M0VRz3X27FlERkYyWy3GxcXBxsbmpQKZd+vWzeTYtWvXAJi/dert7Y3AwECkpqairKzshV/X4NnFDcA/HQ2pVAoAKCsrQ1paGoKCguDu7m6Svk+fPibHJkyYAADo3r075s2bh/3796OgoKDG5WKxWIiMjGQ6gMDTTmJkZCQiIyPB5XKZie3Prjh/WQ4ODvD39zc57uXlxXwmNWHoBBpuLQNPt7aLiYmBnZ0dXn/9daP0pJrVnKdPn8bKlSuNHufPn69xWSiKenG0k0hRlImzZ89ixYoVWLFiBT766COkpqaiuLiYOXbgwAE4ODhg1apVWLFiBXbt2lXr13BzczM5VlpaWuU5AExHzZDuZUgkEpNjhv15DYFsDfuYu7q6ms3DXDknTpyI/fv3IzQ0FN9++y1ee+01uLu7o3///khOTq5R2QydvrNnzyIvLw/37t1Dv379IBaLER4ebtRJNHQqLcHcZwI8/VxqE2MwLCwMHTt2xN9//42HDx8CeDrXVCaTYeLEibC1tTVKb/gczcVX/Oyzz0AIASHEqNNpYKgTz4vNSFFU7dFOIkVRJs6ePcuM2qxZswbA0w6J4VhaWhpycnKYv1+kk2gYlazMcPs3Pz/f7HMMxw3p2OynTZhWqzVJa+jgvQzD61Q1ElhVOceNG4dz586huLgYR48exfTp0xEXF4chQ4bUaETO0Ek8c+aMyWhhv379kJCQgPLycpw7dw6hoaFwcXGp7VuzumdHEw3/ffZWMwD07NkTAF4o9EevXr0AoM7jQlJUc0A7iRRFmVixYgUzemNYcarX60EIwaFDhwAA58+fZ9JYahePzp07A4DZ/B4/fozU1FQEBAQw8wUNq3PNjSIZbl2/DHt7e/j7++Phw4fM3LfKnhd3z97eHkOHDsV3332HKVOmoKCgAAkJCc993Xbt2sHFxQWnT5/GmTNn4OLiwsSn7N+/P9RqNb755hsUFhZWu6q5MsOK4Lra7utf//oXBAIBfvzxR6SmpuLMmTNo27YtevToYZI2OjoabDYb3333ndlA2dV57bXXYG9vj/379+Pu3bvVplWpVLXKm6KaO9pJpCiqWnFxcejTpw8z8nfu3DmIRCJ07drV4q81evRoSCQS7Ny5E7du3WKOE0KwdOlSaDQaoz2S7e3tERwcjPPnzzO3NYGncwmrCuZcW1FRUVCr1fjkk0+Mjh8/ftzs6NWpU6dMgj0D/4xGmlvQYk7fvn1x//59HDx4EH379mU+/169eoHP52PdunUAaj4f0bBIKDs7u0bpX5ajoyPGjh2L7OxsREdHgxBidhQReLpoaMGCBSgoKMCwYcOQmppqNp25UVgHBwd8/vnnUKlUGD58uNlb+jqdDrt3767TnT4oqimgq5spiqpSQUEB7t69i1mzZjHHzp07h4iICKMVsJZib2+P7du3Y9KkSejevTsmTpwIFxcXnDp1ComJiejWrRsWL15s9JwFCxZg9uzZiIiIwOuvvw69Xo+jR4++1KKaypYsWYLff/8d27dvx61bt/DKK68gKysLv/zyC4YPH44jR44YpV+4cCEyMzPRt29f+Pn5gcVi4fz587h8+TJ69uzJ3B59nn79+uHXX3/FkydPjDqCIpEI3bt3x99//12r+Yj9+vUDi8XCsmXLcPfuXUgkEkgkEsyZM6fmH0YtTZs2DTExMbhw4QJ4PB6ioqKqTLt27VpoNBps3rwZrVu3RmRkJDp06AAbGxsUFBQgOTkZiYmJsLe3N1r5DgAzZ85EaWkpPvzwQ3Tp0gWvvPIKOnfuDJFIhMePH+PUqVN4/Pjxc2NUUhT1jPqKvUNRVMP3yy+/EAAkKSmJEEJIeXk54fF4ZMWKFS+cpyFOYXXOnTtHhg0bRhwcHAifzyfBwcHk448/Nom7Z7BlyxYSFBREeDwe8fHxIZ988glRq9XVxkk0Jzo6mgAgaWlpRseLiorIzJkziYuLCxEKhSQsLKzKHVdiYmLIhAkTSGBgILGxsSESiYR06tSJrF+/vsrym3Pnzh0mDuOdO3eMzn3yyScEAOnYsaPZ55qLk0gIIbt27SLt27cnAoGgyh1XzKnJd2aOXq8nfn5+BAAZN25cjZ6TmJhIpk+fToKDg4mtrS3h8XjEzc2NDBw4kHz55ZfV7shy79498s4775C2bdsSsVhMeDweadmyJRkzZgz57bffiF6vr/V7oKjmjEVIA9pJmqIoiqIoimoQ6JxEiqIoiqIoygTtJFIURVEURVEmaCeRoiiKoiiKMkE7iRRFURRFUZQJ2kmkKIqiKIqiTNBOIkVRFEVRFGWCdhIpiqIoiqIoE7STSFEURVEURZmgnUSKoiiKoijKBO0kUhRFURRFUSZoJ5GiKIqiKIoyQTuJFEVRFEVRlIn/B4W1eJ83k7RwAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 700x600 with 13 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "draw_multi_oneColumn(\"num_rounds_excel.txt\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1600x350 with 19 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "draw_multi(\"num_rounds_excel.txt\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/scripts/analyse_breakdown.py <==
import os
import re
import sys
import subprocess
import graph
import numpy as np

def analyse_scc(graph):
    data = {}
    # for t in [192,48,24,4]:
    f1 = open(f'data/local/{graph[:-4]}_512_192.txt', 'r')
    res = f1.read()
    f1.close()
    init_time = re.findall('average init_time .*',res)
    init_time = list(map(lambda x: eval(x.split(' ')[-1]), init_time))

    first_round = re.findall('average first_round_time .*', res)
    first_round = list(map(lambda x: eval(x.split(' ')[-1]), first_round))

    set_interset = re.findall('average set_interset_time .*', res)
    set_interset = list(map(lambda x: eval(x.split(' ')[-1]), set_interset))

    edge_map = re.findall('average edge_map time .*',res)
    edge_map = list(map(lambda x: eval(x.split(' ')[-1]), edge_map))

    resize = [0,0,0]

    scc_time = re.findall('average cost .*',res)
    scc_time = list(map(lambda x: eval(x.split(' ')[-1]), scc_time))

    other_time = np.array(scc_time) - np.array(init_time)-np.array(first_round) \
                -np.array(set_interset)-np.array(edge_map)

    data = np.array([init_time, first_round, set_interset, edge_map, resize, other_time])
    data = np.transpose(data)
    print(scc_time[-1])
    return data
def analyse_GBBS_scc():
    f1 = open(f'data/GBBS_breakdown.txt', 'r')
    lines = f1.readlines()
    # res = f1.read()
    f1.close()
    data = {}
    for l in lines:
        words = l.split(' ')
        g = words[0]
        data[g] = list(map(lambda x: eval(x), words[1:]))
    return data

def write_data():
    data = {}
    graphs = list((graph.graphs_map).keys())
    with open('breakdown_excel.txt', 'w') as f:
        for g in graphs:
            data[g] = analyse_scc(g)
        GBBS_data = analyse_GBBS_scc()
            
        for g in graphs:
            short_g = graph.graphs_map[g]
            f.write(f'{short_g}\n')
            for l in data[g]:
                line = []
                for b in l:
                    line.append(str(b))
                f.write(', '.join(line))
                f.write('\n') 
            line = []
            for b in GBBS_data[short_g]:
                line.append(str(b))
            f.write(', '.join(line))
            f.write('\n')        
            
            

if __name__ == '__main__':
    # main()
    # data = analyse_scc('sd_arc.bin')
    # tau = [1, 2, 4, 8, 16, 32, 64, 128, 256, 512, 1024, 2048, 4096, 8192, 16384]
    write_data()
    # with open('multi_workload_excel.txt', 'w') as f:
    #     rounds = len(data[1]['explored_e'])
    #     terms = data[1].keys()
    #     for term in terms:
    #         f.write(f'{term}\n')
    #         for r in range(rounds):
    #             line = []
    #             for t in tau:
    #                 line.append(str(data[t][term][r]))
    #             line.append('\n')
    #             f.write(' '.join(line))
    # print(data['block_size'])


==> figures/scripts/analyse_rounds.py <==
import os
import re
import sys
import subprocess
from turtle import back, backward
import graph
import numpy as np

def analyse_scc(graph):
    n_repeat = 11
    # for t in [192,48,24,4]:
    f1 = open(f'data/local/{graph[:-4]}_512_192.txt', 'r')
    res = f1.read()
    f1.close()
    first_round_lines = re.findall('bfs_forward_depth .*', res)
    first_round = []
    for l in first_round_lines:
        words = l.split(' ')
        first_round.append(eval(words[1]))
        first_round.append(eval(words[3]))
    
    forw_multi = re.findall('In search depth .*', res)
    forw_multi = list(map(lambda x: eval(x.split(' ')[-1]), forw_multi))

    back_multi = re.findall('Out search depth .*',res)
    back_multi = list(map(lambda x: eval(x.split(' ')[-1]), back_multi))

    origin = [first_round[0],first_round[1]]
    local_s = [first_round[-2], first_round[-1]]

    num_rounds = int(len(forw_multi)/(3*n_repeat))
    for i in range(num_rounds):
        origin.append(forw_multi[i])
        origin.append(back_multi[i])
        local_s.append(forw_multi[32*num_rounds+i])
        local_s.append(back_multi[32*num_rounds+i])
    return origin, local_s

def write_data():
    data_orig = {}
    data_local = {}
    graph_diameter = {}
    graphs = list((graph.graphs_map).keys())
    with open('num_rounds_excel.txt', 'w') as f:
        for g in graphs:
            data_orig[g], data_local[g] = analyse_scc(g)
            short_g = graph.graphs_map[g]
            max_origin = max(data_orig[g])
            max_local = max(data_local[g])
            graph_diameter[short_g] = max([max_origin, max_local])
            print(f'{short_g} {graph_diameter[short_g]}')
            
        for g in graphs:
            short_g = graph.graphs_map[g]
            f.write(f'{short_g}\n')
            line = []
            for b in data_orig[g]:
                line.append(str(b))
            f.write(' '.join(line))
            f.write('\n')
            line = []
            for b in data_local[g]:
                line.append(str(b))
            f.write(' '.join(line))
            f.write('\n') 
            

if __name__ == '__main__':
    write_data()



==> figures/scripts/analyse_scale.py <==
import os
import re
import sys
import subprocess
from turtle import back, backward
import graph
import numpy as np

def analyse_scc(graph):
    n_repeat = 11
    f1 = open(f'data/scalability/{graph[:-4]}.txt', 'r')
    res = f1.read()
    f1.close()
    scc = re.findall('average cost .*', res)
    scc = list(map(lambda x: eval(x.split(' ')[-1]), scc))
    scc[2]=scc[-1]
    scc = scc[:-1]
    scc.reverse()
    return scc

def write_data():
    graphs = ['GeoLifeNoScale_5.bin', 'grid_10000_10000.bin','sd_arc.bin', 'twitter.bin','clueweb.bin']
    data={}
    with open('scale_excel.txt', 'w') as f:
        for g in graphs:
            data[g] = analyse_scc(g)
            
        for g in graphs:
            short_g = graph.graphs_map[g]
            line = [short_g]
            for b in data[g]:
                line.append(str(b))
            f.write(' '.join(line))
            f.write('\n')

            

if __name__ == '__main__':
    write_data()



==> figures/scripts/analyse_serial.py <==
import os
import re
import sys
import subprocess
from turtle import back, backward
import graph
import numpy as np

def analyse_scc(graph):
    n_repeat = 11
    f1 = open(f'data/SERIAL/{graph[:-4]}.txt', 'r')
    res = f1.read()
    f1.close()
    scc = re.findall('average cost .*', res)
    scc_cost = list(map(lambda x: eval(x.split(' ')[-1]), scc))[0]
    return scc_cost



if __name__ == '__main__':
    for g in (graph.graphs_map).keys():
        short_g = graph.graphs_map[g]
        scc_serial = analyse_scc(g)
        print(f'{short_g} {scc_serial}')



==> figures/scripts/analyse_tau.py <==
import os
import re
import sys
import subprocess
import graph
import numpy as np

def analyse_scc(graph):
    data = {}
    # for t in [192,48,24,4]:
    f1 = open(f'data/tau/{graph[:-4]}.txt', 'r')
    res = f1.read()
    f1.close()
    average_cost = re.findall('average cost .*',res)
    average_cost = list(map(lambda x: eval(x.split(' ')[-1]), average_cost)) 

    return average_cost

def write_data():
    data = {}
    graphs = list((graph.graphs_map).keys())
    with open('tau_new_excel.txt', 'w') as f:
        for g in graphs:
            data[g] = analyse_scc(g)
            
        for g in graphs:
            line = []
            short_g = graph.graphs_map[g]
            # f.write(f'{short_g}\n')
            line.append(short_g)
            for b in data[g]:
                line.append(str(b))
            f.write(' '.join(line))
            f.write('\n') 
            

if __name__ == '__main__':
    # main()
    # data = analyse_scc('sd_arc.bin')
    # tau = [1, 2, 4, 8, 16, 32, 64, 128, 256, 512, 1024, 2048, 4096, 8192, 16384]
    write_data()
    # with open('multi_workload_excel.txt', 'w') as f:
    #     rounds = len(data[1]['explored_e'])
    #     terms = data[1].keys()
    #     for term in terms:
    #         f.write(f'{term}\n')
    #         for r in range(rounds):
    #             line = []
    #             for t in tau:
    #                 line.append(str(data[t][term][r]))
    #             line.append('\n')
    #             f.write(' '.join(line))
    # print(data['block_size'])


==> figures/scripts/graph.py <==
social_graphs = [
    'soc-LiveJournal1.bin',
    'twitter.bin',
]

web_graphs = [
    'sd_arc.bin',
    'clueweb.bin',
]

knn_graphs = [
    'Household.lines_5.bin',
    'CHEM_5.bin',
    'GeoLifeNoScale_2.bin',
    'GeoLifeNoScale_5.bin',
    'GeoLifeNoScale_10.bin',
    'GeoLifeNoScale_15.bin',
    'GeoLifeNoScale_20.bin',
    'Cosmo50_5.bin'
]

grid_graphs = [
    'grid_10000_10000.bin',
    'grid_1000_10000.bin',
    'grid_10000_10000_03.bin',
    'grid_1000_10000_03.bin',
]
large_graphs = [
    'hyperlink2012.bin',
    'hyperlink2014.bin',
]

# graph_dir = '/data/graphs/bin/'
graph_dir = '/data0/graphs/links/'

graphs_map = {
    'soc-LiveJournal1.bin': 'LJ',
    'twitter.bin': 'TW',
    'sd_arc.bin': 'SD',
    'clueweb.bin' : 'CW',
    'hyperlink2014.bin': 'HL14',
    'hyperlink2012.bin': 'HL12',
    'Household.lines_5.bin': 'HH5',
    'CHEM_5.bin': 'CH5',
    'GeoLifeNoScale_2.bin': 'GL2',
    'GeoLifeNoScale_5.bin': 'GL5',
    'GeoLifeNoScale_10.bin': 'GL10',
    'GeoLifeNoScale_15.bin': 'GL15',
    'GeoLifeNoScale_20.bin': 'GL20',
    'Cosmo50_5.bin': 'COS5',
    'grid_10000_10000.bin': 'SQR',
    'grid_1000_10000.bin': 'REC',
    'grid_10000_10000_03.bin': "SQR'",
    'grid_1000_10000_03.bin': "REC'",
}

def get_social_graphs():
    return list(map(lambda g: graph_dir + g, social_graphs))


def get_web_graphs():
    return list(map(lambda g: graph_dir + g, web_graphs))


def get_knn_graphs():
    return list(map(lambda g: graph_dir + g, knn_graphs))


def get_grid_graphs():
    return list(map(lambda g: graph_dir + g, grid_graphs))


def get_directed_graphs():
    return get_social_graphs() + get_web_graphs() + get_knn_graphs() + get_grid_graphs()



if __name__ == '__main__':
    print(get_directed_graphs())


==> figures/speedup.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import seaborn as sns"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [],
   "source": [
    "def read_graph(file):\n",
    "    f = open(file, 'r')\n",
    "    lines = f.readlines()\n",
    "    graphs = []\n",
    "    our = []\n",
    "    gbbs = []\n",
    "    n=int(len(lines)/3)\n",
    "    for i in range(n):\n",
    "        graphs.append(lines[3*i].replace('\\n',''))\n",
    "        our_speedup = eval(lines[3*i+1].replace('\\n',''))\n",
    "        our.append(our_speedup)\n",
    "        gbbs_speedup = eval(lines[3*i+2].replace('\\n',''))\n",
    "        gbbs.append(gbbs_speedup)\n",
    "    return graphs, our, gbbs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [],
   "source": [
    "scc_graphs, scc_our, scc_gbbs = read_graph(\"speedup_scc.txt\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [],
   "source": [
    "bcc_graphs, bcc_our, bcc_gbbs = read_graph(\"speedup_bcc.txt\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "graphs = scc_graphs + bcc_graphs\n",
    "our = scc_our + bcc_our\n",
    "gbbs = scc_gbbs + bcc_gbbs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "43"
      ]
     },
     "execution_count": 43,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(graphs)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = np.arange(len(graphs))  # the label locations\n",
    "# x = np.array([0.7*i for i in range(len(graphs))])\n",
    "width = 0.35  # the width of the bars\n",
    "\n",
    "# fig, ax = plt.subplots()\n",
    "f, ax = plt.subplots(figsize=(15,3))\n",
    "rects1 = ax.bar(x-width/2, our, width, label='Ours')\n",
    "rects2 = ax.bar(x+width/2, gbbs, width, label='GBBS')\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('Speedup')\n",
    "# ax.set_title('Scores by group and gender')\n",
    "ax.set_xticks(x, graphs, fontsize=14, rotation=60)\n",
    "ax.legend(loc='upper right',bbox_to_anchor=(0.57, 1.4) ,ncol=6,fontsize=14)\n",
    "ax.margins(x=0.01)\n",
    "\n",
    "# xticks_minor = [19-2.8*width]\n",
    "# ax.set_xticks(xticks_minor, minor=True)\n",
    "# ax.tick_params(axis='x', which='minor', direction='out', length=60)\n",
    "\n",
    "# xticks = [3]\n",
    "# xtickslabel = ['scc']\n",
    "# ax.set_xticks( xticks )\n",
    "# ax.set_xticklabels( xticks ) # xlbls\n",
    "\n",
    "# # vertical alignment of xtick labels\n",
    "# va = [-.05]\n",
    "# for t, y in zip( ax.get_xticklabels( ), va ):\n",
    "#     t.set_y( y )\n",
    "\n",
    "f.tight_layout()\n",
    "plt.savefig(\"speedup2.pdf\", bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = np.arange(len(scc_graphs))  # the label locations\n",
    "# x = np.array([0.7*i for i in range(len(graphs))])\n",
    "width = 0.35  # the width of the bars\n",
    "\n",
    "# fig, ax = plt.subplots()\n",
    "f, ax = plt.subplots(figsize=(7.5,3))\n",
    "rects1 = ax.bar(x-width/2, scc_our, width, label='Ours')\n",
    "rects2 = ax.bar(x+width/2, scc_gbbs, width, label='GBBS')\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('Speedup')\n",
    "# ax.set_title('Scores by group and gender')\n",
    "ax.set_xticks(x, scc_graphs, fontsize=14, rotation=60)\n",
    "ax.legend(loc='upper right',bbox_to_anchor=(0.7, 1.4) ,ncol=6,fontsize=14)\n",
    "ax.margins(x=0.01)\n",
    "\n",
    "# xticks_minor = [19-2.8*width]\n",
    "# ax.set_xticks(xticks_minor, minor=True)\n",
    "# ax.tick_params(axis='x', which='minor', direction='out', length=60)\n",
    "\n",
    "# xticks = [3]\n",
    "# xtickslabel = ['scc']\n",
    "# ax.set_xticks( xticks )\n",
    "# ax.set_xticklabels( xticks ) # xlbls\n",
    "\n",
    "# # vertical alignment of xtick labels\n",
    "# va = [-.05]\n",
    "# for t, y in zip( ax.get_xticklabels( ), va ):\n",
    "#     t.set_y( y )\n",
    "\n",
    "f.tight_layout()\n",
    "plt.savefig(\"speedup3.pdf\", bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "scc_graphs, scc_our, scc_gbbs = read_graph(\"GBBS_Tarjan_speedup.txt\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = np.arange(6)  # the label locations\n",
    "# x = np.array([0.7*i for i in range(len(graphs))])\n",
    "width = 0.35  # the width of the bars\n",
    "\n",
    "# fig, ax = plt.subplots()\n",
    "f, ax = plt.subplots(figsize=(7.5,3))\n",
    "rects1 = ax.bar(x-width/2, scc_our[:6], width, label='GBBS_pal')\n",
    "rects2 = ax.bar(x+width/2, scc_gbbs[:6], width, label='GBBS_seq')\n",
    "ax.axhline(y=1, color='r', linestyle='-')\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('time/Tarjan_time')\n",
    "# ax.set_title('Scores by group and gender')\n",
    "ax.set_xticks(x, scc_graphs[:6], fontsize=14, rotation=60)\n",
    "ax.legend(loc='upper right',bbox_to_anchor=(0.8, 1.4) ,ncol=6,fontsize=14)\n",
    "ax.margins(x=0.01)\n",
    "ax.bar_label(rects1, padding=3, fmt='%.2f')\n",
    "ax.bar_label(rects2, padding=3, fmt='%.2f')\n",
    "\n",
    "f.tight_layout()\n",
    "plt.savefig(\"speedup_small.pdf\", bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1008x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = np.arange(12)  # the label locations\n",
    "# x = np.array([0.7*i for i in range(len(graphs))])\n",
    "width = 0.35  # the width of the bars\n",
    "\n",
    "# fig, ax = plt.subplots()\n",
    "f, ax = plt.subplots(figsize=(14,3))\n",
    "rects1 = ax.bar(x-width/2, scc_our[6:], width, label='GBBS_pal')\n",
    "rects2 = ax.bar(x+width/2, scc_gbbs[6:], width, label='GBBS_seq')\n",
    "ax.axhline(y=1, color='r', linestyle='-')\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('time/Tarjan_time')\n",
    "# ax.set_title('Scores by group and gender')\n",
    "ax.set_xticks(x, scc_graphs[6:], fontsize=14, rotation=60)\n",
    "ax.legend(loc='upper right',bbox_to_anchor=(0.6, 1.4) ,ncol=6,fontsize=14)\n",
    "ax.margins(x=0.01)\n",
    "ax.bar_label(rects1, padding=3, fmt='%.2f')\n",
    "ax.bar_label(rects2, padding=3, fmt='%.2f')\n",
    "\n",
    "f.tight_layout()\n",
    "plt.savefig(\"speedup_large.pdf\", bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

